How Much Do Structural Tools Help Small Coding Agents? A Pre-Registered Scale Study of Code Localization

Code-graph and embedding tools are routinely added to LLM coding agents on the premise that they supply repository structure the model lacks. We report a pre-registered study of how much such tools help off-the-shelf agents localize the code an issue requires changing and how the benefit varies with model size. Nine open-weight models (Qwen3 0.6B to 32B, Gemma 4 E2B to 12B) run one fixed localization harness on 500 held-out SWE-bench tasks under four tool sets (grep only; plus embedding search; plus code-graph tools; both) and a placebo arm whose structural tools return random entities, with five sampled seeds per condition: 170,500 episodes under hypotheses, tests and claim criteria frozen before the runs. The tools raise canonical function Acc@10 by +0.06 to +0.10 for the Qwen3 models up to 14B and the two small Gemma 4 models, by +0.03 at 32B (a near miss after correction), and not at all for Gemma 4 12B, which rarely submits; the gain is larger for small models than for the largest model in both families. The placebo shows that the gain is caused by what the tools return rather than by having them, and that random tool output harms two small models. The pre-registered claim that a 4B model with tools matches a 32B model without them fails. Secondary analyses show that the embedding index, not the code graph, carries the gain; that the gain replicates on tasks created after every model's release and survives a shell harness, thinking mode, FP8 serving and a file-level metric that output formatting cannot inflate; and that it is mostly exposure: the tools show the gold code more often. Injecting the gold code directly explains the size trend. A 32B model already finds the code without the tools, so they add little exposure, while small models act on a shown answer less often (conversion 0.09, 0.24 and 0.40 at 1.7B, 4B and 32B). We release registration, code, episodes and analyses.

==> anc/swebench-verified-hop-depth/README.md <==
# SWE-bench Verified hop-depth labels

How far, in a repository code graph, is the code that must change from the code the issue mentions? One row per SWE-bench Verified instance (500), computed deterministically at each instance's `base_commit`. No LLM is used.

## Files
- `hop_depth_labels.csv`: the labels (columns below).
- `scripts/hop_depth.py`: graph builder and labeller. `scripts/c3_robustness.py`: the alternative-definition variants. `scripts/c2_depth_model.py`: the difficulty analysis.
- `c2_c3_refit.json`: depth-vs-success odds ratios for four models under each variant (plus the human-annotation covariate fit).

## Method
- **Graph:** nodes are files, classes and functions; edges are contain, import, invoke (calls) and inherit, as in LocAgent. Calls and base classes are resolved by name; a name with more than 5 definitions is dropped.
- **Targets:** the innermost definition enclosing each line changed by the gold patch.
- **Mentions:** code identifiers in the issue (backticks, dotted names, CamelCase/snake_case, traceback frames, file paths) matched to definitions; a name with more than 20 definitions is ignored.
- **Depth:** minimum undirected shortest-path length from any mention to any target. Bucket hop0 / hop1 / hop2 / hop3+; `no_mention` if the issue names no repository code; `unreachable` if no path exists.

## Columns
| Column | Meaning |
|---|---|
| `bucket`, `min_hop_all` | default label and hop (all edge types) |
| `min_hop_contain`, `min_hop_c+import`, `min_hop_c+invoke`, `min_hop_c+inherit` | hop using contain edges only / contain + one edge type (empty if unreachable) |
| `locagent_delta` | LocAgent's δ for comparison |
| `n_targets`, `n_mentions`, `n_nodes`, `n_edges` | sizes |
| `bucket_strict_resolve`, `hop_strict_resolve` | call/base resolved only when the name is unique |
| `bucket_loose_resolve`, `hop_loose_resolve` | names with up to 20 definitions resolved |
| `bucket_strict_mentions`, `hop_strict_mentions` | only backticked code and traceback frames count as mentions |

## Distribution (default)
hop0 186, hop1 128, hop2 78, hop3+ 76, no_mention 31, unreachable 1.

## Validity
- **Depth predicts difficulty.** In a GEE logistic model clustered by task, with tool set, repository, number of gold functions and patch size as controls, each extra hop multiplies the odds of correct function-level localization by 0.47 (Qwen3-4B), 0.48 (Qwen3-8B), 0.54 (Gemma 4 E4B) and 0.55 (Qwen3-32B), all on all 500 tasks; all p ≤ 1e-8.
- **Robust to call resolution.** Strict and loose resolution keep 97.4% and 98.6% of buckets (Cohen's κ 0.965, 0.981), and the odds ratios change by at most 0.03.
- **Sensitive to mention extraction.** The strict extractor leaves 311 tasks with no mention; where it keeps one it agrees on 65% of buckets and is never shallower. On the tasks it keeps, odds ratios are 0.67, 0.65, 0.78 and 0.82 (Qwen3-4B, Qwen3-8B, Gemma, Qwen3-32B; 185 tasks), the last not significant.

## Caveats
Name-based matching makes hops optimistic (ambiguous names count their closest definition) and misses dynamic calls. Depth is a static shortest path, not the path an agent takes. Labels describe the issue text and gold patch, so they must not be shown to a system under evaluation.

## Reproduce
```
python scripts/hop_depth.py --data verified.parquet --repos REPOS --out OUT_DIR      # writes OUT_DIR/hop_depth.csv
python scripts/c3_robustness.py --data verified.parquet --repos REPOS --out c3_buckets.csv
```
`REPOS` holds full clones named `owner__repo`.


==> anc/swebench-verified-hop-depth/c2_c3_refit.json <==
{
 "Qwen3-4B|default": {
  "plain": {
   "or": 0.537,
   "ci": [
    0.459,
    0.628
   ],
   "p": 8.4e-15,
   "n_ep": 1828,
   "n_task": 457
  },
  "controls": {
   "or": 0.469,
   "ci": [
    0.393,
    0.561
   ],
   "p": 1e-16,
   "n_ep": 1828,
   "n_task": 457
  },
  "with_human_annotation": {
   "hop_or": 0.482,
   "human_lt15_or": 1.8,
   "human_ci": [
    1.23,
    2.64
   ],
   "human_p": 0.0027
  }
 },
 "Qwen3-4B|strict_resolve": {
  "plain": {
   "or": 0.539,
   "ci": [
    0.463,
    0.627
   ],
   "p": 1.2e-15,
   "n_ep": 1828,
   "n_task": 457
  },
  "controls": {
   "or": 0.467,
   "ci": [
    0.394,
    0.554
   ],
   "p": 2.2e-18,
   "n_ep": 1828,
   "n_task": 457
  }
 },
 "Qwen3-4B|loose_resolve": {
  "plain": {
   "or": 0.536,
   "ci": [
    0.456,
    0.63
   ],
   "p": 3.5e-14,
   "n_ep": 1828,
   "n_task": 457
  },
  "controls": {
   "or": 0.469,
   "ci": [
    0.391,
    0.564
   ],
   "p": 5.9e-16,
   "n_ep": 1828,
   "n_task": 457
  }
 },
 "Qwen3-4B|strict_mentions": {
  "plain": {
   "or": 0.714,
   "ci": [
    0.582,
    0.875
   ],
   "p": 0.0012,
   "n_ep": 740,
   "n_task": 185
  },
  "controls": {
   "or": 0.666,
   "ci": [
    0.538,
    0.824
   ],
   "p": 0.00018,
   "n_ep": 740,
   "n_task": 185
  }
 },
 "Qwen3-8B|default": {
  "plain": {
   "or": 0.535,
   "ci": [
    0.448,
    0.639
   ],
   "p": 4.7e-12,
   "n_ep": 1828,
   "n_task": 457
  },
  "controls": {
   "or": 0.478,
   "ci": [
    0.396,
    0.578
   ],
   "p": 2e-14,
   "n_ep": 1828,
   "n_task": 457
  },
  "with_human_annotation": {
   "hop_or": 0.494,
   "human_lt15_or": 2.32,
   "human_ci": [
    1.58,
    3.41
   ],
   "human_p": 0.0
  }
 },
 "Qwen3-8B|strict_resolve": {
  "plain": {
   "or": 0.534,
   "ci": [
    0.45,
    0.634
   ],
   "p": 6.8e-13,
   "n_ep": 1828,
   "n_task": 457
  },
  "controls": {
   "or": 0.476,
   "ci": [
    0.397,
    0.57
   ],
   "p": 8.6e-16,
   "n_ep": 1828,
   "n_task": 457
  }
 },
 "Qwen3-8B|loose_resolve": {
  "plain": {
   "or": 0.534,
   "ci": [
    0.445,
    0.641
   ],
   "p": 1.6e-11,
   "n_ep": 1828,
   "n_task": 457
  },
  "controls": {
   "or": 0.477,
   "ci": [
    0.393,
    0.579
   ],
   "p": 7.6e-14,
   "n_ep": 1828,
   "n_task": 457
  }
 },
 "Qwen3-8B|strict_mentions": {
  "plain": {
   "or": 0.659,
   "ci": [
    0.527,
    0.825
   ],
   "p": 0.00027,
   "n_ep": 740,
   "n_task": 185
  },
  "controls": {
   "or": 0.654,
   "ci": [
    0.513,
    0.833
   ],
   "p": 0.00059,
   "n_ep": 740,
   "n_task": 185
  }
 },
 "Gemma-4-E4B|default": {
  "plain": {
   "or": 0.594,
   "ci": [
    0.507,
    0.695
   ],
   "p": 8.1e-11,
   "n_ep": 5484,
   "n_task": 457
  },
  "controls": {
   "or": 0.536,
   "ci": [
    0.455,
    0.63
   ],
   "p": 4.5e-14,
   "n_ep": 5484,
   "n_task": 457
  },
  "with_human_annotation": {
   "hop_or": 0.55,
   "human_lt15_or": 1.73,
   "human_ci": [
    1.24,
    2.4
   ],
   "human_p": 0.0013
  }
 },
 "Gemma-4-E4B|strict_resolve": {
  "plain": {
   "or": 0.585,
   "ci": [
    0.502,
    0.68
   ],
   "p": 4e-12,
   "n_ep": 5484,
   "n_task": 457
  },
  "controls": {
   "or": 0.528,
   "ci": [
    0.453,
    0.617
   ],
   "p": 7.7e-16,
   "n_ep": 5484,
   "n_task": 457
  }
 },
 "Gemma-4-E4B|loose_resolve": {
  "plain": {
   "or": 0.593,
   "ci": [
    0.505,
    0.697
   ],
   "p": 2.4e-10,
   "n_ep": 5484,
   "n_task": 457
  },
  "controls": {
   "or": 0.536,
   "ci": [
    0.453,
    0.633
   ],
   "p": 2.5e-13,
   "n_ep": 5484,
   "n_task": 457
  }
 },
 "Gemma-4-E4B|strict_mentions": {
  "plain": {
   "or": 0.786,
   "ci": [
    0.647,
    0.955
   ],
   "p": 0.015,
   "n_ep": 2220,
   "n_task": 185
  },
  "controls": {
   "or": 0.777,
   "ci": [
    0.632,
    0.955
   ],
   "p": 0.017,
   "n_ep": 2220,
   "n_task": 185
  }
 },
 "Qwen3-32B|default": {
  "plain": {
   "or": 0.593,
   "ci": [
    0.5,
    0.704
   ],
   "p": 2.1e-09,
   "n_ep": 1828,
   "n_task": 457
  },
  "controls": {
   "or": 0.552,
   "ci": [
    0.453,
    0.671
   ],
   "p": 2.7e-09,
   "n_ep": 1828,
   "n_task": 457
  },
  "with_human_annotation": {
   "hop_or": 0.565,
   "human_lt15_or": 1.58,
   "human_ci": [
    1.05,
    2.37
   ],
   "human_p": 0.0273
  }
 },
 "Qwen3-32B|strict_resolve": {
  "plain": {
   "or": 0.587,
   "ci": [
    0.498,
    0.692
   ],
   "p": 2.3e-10,
   "n_ep": 1828,
   "n_task": 457
  },
  "controls": {
   "or": 0.541,
   "ci": [
    0.449,
    0.653
   ],
   "p": 1.4e-10,
   "n_ep": 1828,
   "n_task": 457
  }
 },
 "Qwen3-32B|loose_resolve": {
  "plain": {
   "or": 0.592,
   "ci": [
    0.496,
    0.706
   ],
   "p": 5.1e-09,
   "n_ep": 1828,
   "n_task": 457
  },
  "controls": {
   "or": 0.549,
   "ci": [
    0.449,
    0.673
   ],
   "p": 6.6e-09,
   "n_ep": 1828,
   "n_task": 457
  }
 },
 "Qwen3-32B|strict_mentions": {
  "plain": {
   "or": 0.784,
   "ci": [
    0.627,
    0.98
   ],
   "p": 0.033,
   "n_ep": 740,
   "n_task": 185
  },
  "controls": {
   "or": 0.817,
   "ci": [
    0.632,
    1.056
   ],
   "p": 0.12,
   "n_ep": 740,
   "n_task": 185
  }
 }
}

==> anc/swebench-verified-hop-depth/hop_depth_labels.csv <==
instance_id,repo,bucket,min_hop_all,min_hop_contain,min_hop_c+import,min_hop_c+invoke,min_hop_c+inherit,locagent_delta,n_targets,n_mentions,n_nodes,n_edges,bucket_strict_resolve,hop_strict_resolve,bucket_loose_resolve,hop_loose_resolve,bucket_strict_mentions,hop_strict_mentions
astropy__astropy-12907,astropy/astropy,hop2,2.0,2.0,2.0,2.0,2.0,0.2666666666666666,1,4,18508,112511,hop2,2.0,hop2,2.0,hop2,2.0
astropy__astropy-13033,astropy/astropy,hop2,2.0,,4.0,3.0,2.0,0.2416666666666666,1,6,18513,112275,hop2,2.0,hop2,2.0,hop2,2.0
astropy__astropy-13236,astropy/astropy,hop1,1.0,2.0,2.0,1.0,2.0,0.3611111111111111,1,6,18655,115968,hop1,1.0,hop1,1.0,hop2,2.0
astropy__astropy-13398,astropy/astropy,hop1,1.0,,2.0,1.0,2.0,0.3357142857142857,8,14,18722,116395,hop1,1.0,hop1,1.0,hop2,2.0
astropy__astropy-13453,astropy/astropy,hop2,2.0,,5.0,2.0,7.0,0.2611111111111111,1,6,18715,116353,hop2,2.0,hop2,2.0,hop3+,4.0
astropy__astropy-13579,astropy/astropy,hop1,1.0,1.0,1.0,1.0,1.0,0.2916666666666667,1,12,18737,116622,hop1,1.0,hop1,1.0,hop1,1.0
astropy__astropy-13977,astropy/astropy,hop0,0.0,0.0,0.0,0.0,0.0,0.3576923076923077,1,13,18897,117568,hop0,0.0,hop0,0.0,hop1,1.0
astropy__astropy-14096,astropy/astropy,hop1,1.0,1.0,1.0,1.0,1.0,0.3444444444444444,1,3,18892,117528,hop1,1.0,hop1,1.0,hop1,1.0
astropy__astropy-14182,astropy/astropy,hop0,0.0,0.0,0.0,0.0,0.0,0.2840277777777777,4,12,18911,117622,hop0,0.0,hop0,0.0,hop3+,3.0
astropy__astropy-14309,astropy/astropy,hop0,0.0,0.0,0.0,0.0,0.0,0.3087719298245614,1,19,19032,119219,hop0,0.0,hop0,0.0,hop0,0.0
astropy__astropy-14365,astropy/astropy,hop1,1.0,,4.0,1.0,8.0,0.3166666666666666,2,3,19192,119391,hop1,1.0,hop1,1.0,hop1,1.0
astropy__astropy-14369,astropy/astropy,hop3+,3.0,,5.0,3.0,,0.2133333333333333,3,5,19050,119333,hop3+,3.0,hop3+,3.0,hop3+,3.0
astropy__astropy-14508,astropy/astropy,hop0,0.0,0.0,0.0,0.0,0.0,0.3729166666666667,1,8,19133,119292,hop0,0.0,hop0,0.0,hop0,0.0
astropy__astropy-14539,astropy/astropy,hop2,2.0,3.0,3.0,2.0,3.0,0.2619047619047619,1,7,19134,119301,hop3+,3.0,hop2,2.0,hop3+,3.0
astropy__astropy-14598,astropy/astropy,hop0,0.0,0.0,0.0,0.0,0.0,0.611111111111111,2,3,19206,119522,hop0,0.0,hop0,0.0,no_mention,
astropy__astropy-14995,astropy/astropy,hop2,2.0,2.0,2.0,2.0,2.0,0.2416666666666666,1,6,18849,112126,hop2,2.0,hop2,2.0,no_mention,
astropy__astropy-7166,astropy/astropy,hop1,1.0,1.0,1.0,1.0,1.0,0.5,2,1,12596,81812,hop1,1.0,hop1,1.0,no_mention,
astropy__astropy-7336,astropy/astropy,hop0,0.0,0.0,0.0,0.0,0.0,0.4583333333333333,1,4,12730,82838,hop0,0.0,hop0,0.0,no_mention,
astropy__astropy-7606,astropy/astropy,hop0,0.0,0.0,0.0,0.0,0.0,0.5277777777777778,2,6,12950,83533,hop0,0.0,hop0,0.0,no_mention,
astropy__astropy-7671,astropy/astropy,hop0,0.0,0.0,0.0,0.0,0.0,0.6125,2,4,12879,81692,hop0,0.0,hop0,0.0,hop0,0.0
astropy__astropy-8707,astropy/astropy,hop0,0.0,0.0,0.0,0.0,0.0,0.4861111111111111,3,6,13745,86516,hop0,0.0,hop0,0.0,hop0,0.0
astropy__astropy-8872,astropy/astropy,hop0,0.0,0.0,0.0,0.0,0.0,0.625,2,2,13835,82940,hop0,0.0,hop0,0.0,hop0,0.0
django__django-10097,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.625,1,2,32978,171918,hop0,0.0,hop0,0.0,no_mention,
django__django-10554,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.2944444444444444,2,21,34575,178171,hop1,1.0,hop1,1.0,hop2,2.0
django__django-10880,django/django,no_mention,,,,,,,1,0,34207,174986,no_mention,,no_mention,,no_mention,
django__django-10914,django/django,hop3+,3.0,,3.0,,,0.2222222222222222,1,3,34140,174619,hop3+,3.0,hop3+,3.0,no_mention,
django__django-10973,django/django,hop3+,4.0,,4.0,4.0,15.0,0.1698412698412698,3,3,34149,174798,hop3+,4.0,hop3+,3.0,no_mention,
django__django-10999,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.35,1,2,34170,174906,hop1,1.0,hop1,1.0,no_mention,
django__django-11066,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3777777777777777,1,9,34543,178059,hop0,0.0,hop0,0.0,no_mention,
django__django-11087,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3338095238095238,4,35,34357,176929,hop0,0.0,hop0,0.0,hop0,0.0
django__django-11095,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.75,2,2,34351,176901,hop0,0.0,hop0,0.0,no_mention,
django__django-11099,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4666666666666666,2,3,34314,176391,hop0,0.0,hop0,0.0,no_mention,
django__django-11119,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.75,1,2,34322,176628,hop0,0.0,hop0,0.0,no_mention,
django__django-11133,django/django,hop1,1.0,3.0,3.0,1.0,2.0,0.29,1,5,34334,176709,hop1,1.0,hop1,1.0,no_mention,
django__django-11138,django/django,hop1,1.0,2.0,2.0,1.0,2.0,0.2888888888888889,13,12,34350,176841,hop1,1.0,hop1,1.0,no_mention,
django__django-11141,django/django,hop3+,3.0,,3.0,3.0,,0.25,1,1,35103,181409,hop3+,3.0,hop3+,3.0,no_mention,
django__django-11149,django/django,hop1,1.0,2.0,2.0,2.0,1.0,0.3023809523809523,5,7,34341,176729,hop1,1.0,hop1,1.0,no_mention,
django__django-11163,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.6,1,2,34346,176773,hop0,0.0,hop0,0.0,no_mention,
django__django-11179,django/django,no_mention,,,,,,,1,0,34351,176857,no_mention,,no_mention,,no_mention,
django__django-11206,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.5555555555555556,1,3,34353,176882,hop0,0.0,hop0,0.0,no_mention,
django__django-11211,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3395833333333333,1,8,34353,176882,hop0,0.0,hop0,0.0,no_mention,
django__django-11239,django/django,hop3+,6.0,,9.0,6.0,,0.1428571428571428,1,1,34364,176980,hop3+,7.0,hop3+,5.0,no_mention,
django__django-11265,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3523809523809523,2,21,34460,177651,hop0,0.0,hop0,0.0,hop0,0.0
django__django-11276,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.6,5,2,34384,177101,hop0,0.0,hop0,0.0,no_mention,
django__django-11292,django/django,no_mention,,,,,,,4,0,34388,177143,no_mention,,no_mention,,no_mention,
django__django-11299,django/django,hop3+,3.0,,4.0,3.0,4.0,0.2083333333333333,1,8,34389,177147,hop3+,3.0,hop3+,3.0,no_mention,
django__django-11333,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4196969696969697,3,11,34686,178513,hop0,0.0,hop0,0.0,hop0,0.0
django__django-11400,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4638888888888888,4,6,34868,179531,hop0,0.0,hop0,0.0,no_mention,
django__django-11433,django/django,hop3+,3.0,,4.0,3.0,4.0,0.25,1,1,34511,177879,hop3+,4.0,hop3+,3.0,hop3+,3.0
django__django-11451,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3836734693877551,1,7,34555,178064,hop0,0.0,hop0,0.0,no_mention,
django__django-11477,django/django,hop3+,4.0,,4.0,4.0,,0.2,1,1,34647,178324,hop3+,4.0,hop3+,4.0,no_mention,
django__django-11490,django/django,hop2,2.0,2.0,2.0,2.0,2.0,0.2738095238095238,1,7,34575,178167,hop2,2.0,hop2,2.0,no_mention,
django__django-11532,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4055555555555555,11,12,34684,178502,hop0,0.0,hop0,0.0,hop1,1.0
django__django-11551,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3622222222222222,1,15,34729,178761,hop0,0.0,hop0,0.0,no_mention,
django__django-11555,django/django,hop1,1.0,,4.0,1.0,,0.4166666666666667,1,3,34742,178833,hop1,1.0,hop1,1.0,no_mention,
django__django-11603,django/django,hop2,2.0,2.0,2.0,2.0,2.0,0.3333333333333333,2,1,34799,179050,hop2,2.0,hop2,2.0,no_mention,
django__django-11728,django/django,hop0,0.0,0.0,0.0,0.0,0.0,1.0,2,1,34970,180103,hop0,0.0,hop0,0.0,no_mention,
django__django-11734,django/django,hop1,1.0,,3.0,1.0,4.0,0.2833333333333333,4,7,34970,180103,hop1,1.0,hop1,1.0,no_mention,
django__django-11740,django/django,hop3+,3.0,,3.0,3.0,,0.2333333333333333,1,6,34972,180096,hop3+,3.0,hop3+,3.0,no_mention,
django__django-11749,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.5333333333333333,1,6,35045,180775,hop0,0.0,hop0,0.0,no_mention,
django__django-11790,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.375,1,2,35030,180833,hop1,1.0,hop1,1.0,no_mention,
django__django-11815,django/django,hop3+,4.0,,4.0,4.0,10.0,0.1904761904761905,1,7,35087,181291,hop3+,4.0,hop3+,4.0,no_mention,
django__django-11820,django/django,hop3+,4.0,,6.0,4.0,9.0,0.1833333333333333,1,2,35078,181130,hop3+,6.0,hop3+,4.0,no_mention,
django__django-11848,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.6,1,2,35088,181274,hop0,0.0,hop0,0.0,no_mention,
django__django-11880,django/django,hop2,2.0,2.0,2.0,2.0,2.0,0.25,1,3,35099,181369,hop2,2.0,hop2,2.0,no_mention,
django__django-11885,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4166666666666666,10,7,35102,181423,hop0,0.0,hop0,0.0,no_mention,
django__django-11951,django/django,hop1,1.0,2.0,2.0,1.0,2.0,0.3541666666666666,1,4,35150,181658,hop1,1.0,hop1,1.0,no_mention,
django__django-11964,django/django,hop1,1.0,2.0,2.0,2.0,1.0,0.2570512820512821,1,13,35177,181813,hop1,1.0,hop1,1.0,no_mention,
django__django-11999,django/django,hop2,2.0,3.0,3.0,3.0,2.0,0.238095238095238,1,2,35202,182041,hop2,2.0,hop2,2.0,no_mention,
django__django-12039,django/django,hop2,2.0,2.0,2.0,2.0,2.0,0.2375,2,4,35254,182247,hop2,2.0,hop2,2.0,no_mention,
django__django-12050,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.75,1,2,35267,182339,hop0,0.0,hop0,0.0,no_mention,
django__django-12125,django/django,hop2,2.0,,5.0,2.0,9.0,0.2153846153846153,1,13,35342,182689,hop3+,4.0,hop2,2.0,no_mention,
django__django-12143,django/django,hop1,1.0,2.0,2.0,1.0,2.0,0.3190476190476191,1,7,35345,182705,hop2,2.0,hop1,1.0,no_mention,
django__django-12155,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.75,5,2,35352,182770,hop0,0.0,hop0,0.0,no_mention,
django__django-12193,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4666666666666667,1,5,35398,182952,hop0,0.0,hop0,0.0,no_mention,
django__django-12209,django/django,hop2,2.0,,5.0,2.0,6.0,0.244047619047619,1,4,35468,183249,hop3+,3.0,hop2,2.0,no_mention,
django__django-12262,django/django,hop1,1.0,3.0,3.0,1.0,3.0,0.3733333333333333,1,5,35472,183289,hop1,1.0,hop1,1.0,no_mention,
django__django-12273,django/django,hop3+,4.0,,5.0,4.0,6.0,0.1714285714285714,1,9,35511,183624,hop3+,4.0,hop3+,4.0,no_mention,
django__django-12276,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.75,3,5,35490,183414,hop0,0.0,hop0,0.0,no_mention,
django__django-12304,django/django,hop3+,4.0,,5.0,5.0,4.0,0.2,1,1,35501,183493,hop3+,5.0,hop3+,4.0,no_mention,
django__django-12308,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.330952380952381,1,7,35996,189435,hop0,0.0,hop0,0.0,no_mention,
django__django-12325,django/django,hop1,1.0,,2.0,1.0,4.0,0.3071428571428571,3,7,35519,183662,hop1,1.0,hop1,1.0,no_mention,
django__django-12406,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.3958333333333333,3,4,35599,184006,hop1,1.0,hop1,1.0,no_mention,
django__django-12419,django/django,no_mention,,,,,,,1,0,35608,184049,no_mention,,no_mention,,no_mention,
django__django-12663,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.2919753086419753,1,27,35902,186575,hop0,0.0,hop0,0.0,hop2,2.0
django__django-12708,django/django,hop1,1.0,2.0,2.0,1.0,2.0,0.3888888888888888,1,3,35972,187719,hop1,1.0,hop1,1.0,no_mention,
django__django-12713,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.6666666666666666,1,2,35960,187435,hop0,0.0,hop0,0.0,no_mention,
django__django-12741,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.5083333333333333,2,4,35962,187556,hop0,0.0,hop0,0.0,hop0,0.0
django__django-12754,django/django,hop1,1.0,,4.0,1.0,,0.2777777777777778,1,6,36098,190443,hop3+,3.0,hop1,1.0,no_mention,
django__django-12774,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3976190476190476,1,7,35967,187697,hop0,0.0,hop0,0.0,hop0,0.0
django__django-12858,django/django,hop2,2.0,,4.0,2.0,8.0,0.224074074074074,1,9,35878,187997,hop3+,3.0,hop2,2.0,no_mention,
django__django-12965,django/django,hop3+,4.0,,6.0,5.0,,0.2,1,1,36096,190427,hop3+,6.0,hop3+,4.0,no_mention,
django__django-13012,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.35,1,10,36160,190646,hop0,0.0,hop0,0.0,no_mention,
django__django-13023,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.5,1,2,36236,193008,hop1,1.0,hop1,1.0,no_mention,
django__django-13028,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.2837474120082816,1,23,36246,193074,hop0,0.0,hop0,0.0,hop0,0.0
django__django-13033,django/django,hop3+,3.0,,5.0,3.0,,0.23125,1,8,36254,193114,hop3+,3.0,hop2,2.0,no_mention,
django__django-13089,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3102564102564102,1,13,36338,193601,hop0,0.0,hop0,0.0,no_mention,
django__django-13109,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.282051282051282,1,13,36379,193364,hop1,1.0,hop1,1.0,no_mention,
django__django-13112,django/django,hop2,2.0,3.0,3.0,2.0,2.0,0.2383333333333333,1,20,36396,193450,hop2,2.0,hop2,2.0,no_mention,
django__django-13121,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4226190476190476,14,14,36405,193484,hop0,0.0,hop0,0.0,hop1,1.0
django__django-13128,django/django,hop2,2.0,3.0,3.0,2.0,3.0,0.25,3,10,36402,193453,hop2,2.0,hop2,2.0,no_mention,
django__django-13158,django/django,hop1,1.0,,5.0,1.0,9.0,0.2474358974358974,2,13,36437,195570,hop1,1.0,hop1,1.0,no_mention,
django__django-13195,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.5166666666666667,3,5,36485,195771,hop0,0.0,hop0,0.0,no_mention,
django__django-13212,django/django,hop1,1.0,,3.0,1.0,,0.5,11,1,36544,195967,hop1,1.0,hop1,1.0,no_mention,
django__django-13279,django/django,hop0,0.0,0.0,0.0,0.0,0.0,1.0,2,1,36619,196446,hop0,0.0,hop0,0.0,no_mention,
django__django-13297,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.3166666666666666,3,8,36655,196637,hop1,1.0,hop1,1.0,no_mention,
django__django-13315,django/django,hop3+,3.0,,4.0,3.0,8.0,0.25,1,1,36974,197489,hop3+,3.0,hop3+,3.0,no_mention,
django__django-13343,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.3208333333333333,2,4,36702,197041,hop1,1.0,hop1,1.0,no_mention,
django__django-13344,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.2742857142857143,5,10,36692,196928,hop1,1.0,hop1,1.0,no_mention,
django__django-13346,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.35,1,2,36690,196905,hop1,1.0,hop1,1.0,no_mention,
django__django-13363,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.3063492063492063,2,12,36699,197018,hop1,1.0,hop1,1.0,no_mention,
django__django-13401,django/django,hop2,2.0,3.0,3.0,3.0,2.0,0.25,3,4,36726,197176,hop2,2.0,hop2,2.0,no_mention,
django__django-13406,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.2821995464852608,1,21,36734,197234,hop0,0.0,hop0,0.0,hop3+,4.0
django__django-13410,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.75,2,4,36763,195589,hop0,0.0,hop0,0.0,no_mention,
django__django-13417,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.45,1,6,36740,197290,hop0,0.0,hop0,0.0,no_mention,
django__django-13449,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.2648648648648649,1,37,36821,196393,hop0,0.0,hop0,0.0,no_mention,
django__django-13512,django/django,hop1,1.0,,3.0,1.0,8.0,0.35,3,2,36882,196952,hop3+,3.0,hop1,1.0,no_mention,
django__django-13513,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.625,2,4,36889,196996,hop0,0.0,hop0,0.0,no_mention,
django__django-13516,django/django,hop3+,4.0,,5.0,4.0,17.0,0.2,1,1,36883,196961,hop3+,5.0,hop3+,3.0,no_mention,
django__django-13551,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4875,1,4,36931,197287,hop0,0.0,hop0,0.0,no_mention,
django__django-13568,django/django,hop3+,3.0,,4.0,3.0,,0.2132653061224489,1,7,36923,197203,hop3+,3.0,hop3+,3.0,no_mention,
django__django-13569,django/django,hop3+,3.0,,3.0,3.0,3.0,0.2206349206349206,1,15,36958,197413,hop3+,3.0,hop3+,3.0,no_mention,
django__django-13590,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4416666666666666,1,6,36970,197476,hop0,0.0,hop0,0.0,no_mention,
django__django-13658,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.4,1,5,37073,197228,hop1,1.0,hop1,1.0,no_mention,
django__django-13670,django/django,hop2,2.0,3.0,3.0,2.0,3.0,0.2154761904761905,1,6,37089,197312,hop2,2.0,hop2,2.0,no_mention,
django__django-13741,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.5214285714285715,6,7,37167,198788,hop0,0.0,hop0,0.0,no_mention,
django__django-13786,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4361111111111111,1,6,37246,198074,hop0,0.0,hop0,0.0,no_mention,
django__django-13794,django/django,no_mention,,,,,,,1,0,37247,198087,no_mention,,no_mention,,no_mention,
django__django-13807,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3818181818181818,1,11,37254,198112,hop0,0.0,hop0,0.0,hop3+,4.0
django__django-13809,django/django,no_mention,,,,,,,2,0,37258,200792,no_mention,,no_mention,,no_mention,
django__django-13810,django/django,hop1,1.0,2.0,2.0,1.0,2.0,0.3888888888888889,1,6,37254,198112,hop1,1.0,hop1,1.0,no_mention,
django__django-13820,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.5555555555555556,1,3,37263,198152,hop0,0.0,hop0,0.0,no_mention,
django__django-13821,django/django,no_mention,,,,,,,1,0,37264,198157,no_mention,,no_mention,,no_mention,
django__django-13837,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3685714285714285,1,5,37277,198534,hop0,0.0,hop0,0.0,hop3+,5.0
django__django-13925,django/django,hop3+,4.0,,5.0,4.0,7.0,0.1775510204081632,1,7,37273,200877,hop3+,4.0,hop3+,4.0,no_mention,
django__django-13933,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.3145833333333333,1,8,37291,200987,hop1,1.0,hop1,1.0,no_mention,
django__django-13964,django/django,hop3+,3.0,,4.0,3.0,6.0,0.2104166666666666,1,8,37300,201051,hop3+,3.0,hop3+,3.0,no_mention,
django__django-14007,django/django,hop3+,3.0,,5.0,3.0,,0.2238095238095238,1,7,37658,206176,hop3+,3.0,hop3+,3.0,no_mention,
django__django-14011,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.3479166666666666,2,8,37674,206237,hop1,1.0,hop1,1.0,no_mention,
django__django-14017,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3833333333333333,1,8,37359,201200,hop0,0.0,hop0,0.0,no_mention,
django__django-14034,django/django,hop2,2.0,,2.0,2.0,,0.2749999999999999,2,8,38222,212411,hop2,2.0,hop2,2.0,no_mention,
django__django-14053,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.5388888888888889,2,6,37436,203402,hop0,0.0,hop0,0.0,no_mention,
django__django-14089,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.5833333333333334,1,2,37482,203695,hop0,0.0,hop0,0.0,no_mention,
django__django-14122,django/django,no_mention,,,,,,,1,0,37523,204048,no_mention,,no_mention,,no_mention,
django__django-14140,django/django,hop3+,3.0,,4.0,3.0,7.0,0.2019047619047619,1,5,37528,204073,hop3+,3.0,hop3+,3.0,no_mention,
django__django-14155,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.5,1,1,37614,205739,hop1,1.0,hop1,1.0,no_mention,
django__django-14170,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.2666666666666666,3,7,37591,205642,hop1,1.0,hop1,1.0,no_mention,
django__django-14238,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.2717948717948718,1,26,37669,206205,hop0,0.0,hop0,0.0,hop3+,3.0
django__django-14311,django/django,hop3+,3.0,,3.0,5.0,,0.181547619047619,1,4,37807,209334,hop3+,3.0,hop3+,3.0,hop3+,5.0
django__django-14315,django/django,no_mention,,,,,,,2,0,37727,207504,no_mention,,no_mention,,no_mention,
django__django-14349,django/django,hop1,1.0,,2.0,1.0,,0.3270833333333333,2,8,37742,207620,hop1,1.0,hop1,1.0,hop2,2.0
django__django-14351,django/django,hop2,2.0,3.0,2.0,3.0,3.0,0.2208333333333333,1,32,37736,207583,hop2,2.0,hop2,2.0,hop3+,4.0
django__django-14373,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.3214285714285714,1,2,37747,207647,hop1,1.0,hop1,1.0,no_mention,
django__django-14376,django/django,hop2,2.0,2.0,2.0,2.0,2.0,0.3333333333333333,2,1,37751,207714,hop2,2.0,hop2,2.0,no_mention,
django__django-14404,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.5111111111111111,1,3,37776,207653,hop0,0.0,hop0,0.0,no_mention,
django__django-14434,django/django,hop2,2.0,,5.0,2.0,,0.3333333333333333,1,1,37799,209265,hop2,2.0,hop2,2.0,no_mention,
django__django-14493,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4095238095238095,1,7,37861,209565,hop0,0.0,hop0,0.0,hop0,0.0
django__django-14500,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.5,1,1,37887,209658,hop1,1.0,hop1,1.0,no_mention,
django__django-14534,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3257936507936508,1,12,38220,212378,hop0,0.0,hop0,0.0,no_mention,
django__django-14539,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.5,1,1,37988,210417,hop1,1.0,hop1,1.0,no_mention,
django__django-14559,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.611111111111111,1,3,37959,209963,hop0,0.0,hop0,0.0,no_mention,
django__django-14580,django/django,hop3+,3.0,,4.0,3.0,9.0,0.2194444444444444,1,6,37963,210250,hop3+,4.0,hop3+,3.0,no_mention,
django__django-14608,django/django,hop1,1.0,2.0,2.0,1.0,2.0,0.375,1,2,38089,210834,hop1,1.0,hop1,1.0,no_mention,
django__django-14631,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.7638888888888888,9,6,38089,210840,hop0,0.0,hop0,0.0,no_mention,
django__django-14672,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.2791666666666667,1,24,38182,211787,hop0,0.0,hop0,0.0,hop1,1.0
django__django-14725,django/django,no_mention,,,,,,,3,0,39138,216622,no_mention,,no_mention,,no_mention,
django__django-14752,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3212962962962963,2,18,38249,212551,hop0,0.0,hop0,0.0,no_mention,
django__django-14765,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.5,1,1,38275,212794,hop1,1.0,hop1,1.0,no_mention,
django__django-14771,django/django,hop2,2.0,2.0,2.0,2.0,2.0,0.2030612244897959,1,14,38535,213810,hop2,2.0,hop2,2.0,no_mention,
django__django-14787,django/django,hop2,2.0,3.0,3.0,2.0,3.0,0.2458333333333333,1,4,38652,214633,hop2,2.0,hop2,2.0,no_mention,
django__django-14792,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3791666666666666,1,8,38318,213012,hop0,0.0,hop0,0.0,no_mention,
django__django-14855,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3305555555555555,1,12,38542,214208,hop0,0.0,hop0,0.0,no_mention,
django__django-14915,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3633333333333333,1,5,38539,213876,hop0,0.0,hop0,0.0,no_mention,
django__django-14999,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.5,1,1,38685,214807,hop1,1.0,hop1,1.0,no_mention,
django__django-15022,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.2785714285714286,1,7,38900,215917,hop1,1.0,hop1,1.0,no_mention,
django__django-15037,django/django,hop3+,6.0,,8.0,6.0,10.0,0.1428571428571428,1,2,38690,214844,hop3+,6.0,hop3+,5.0,no_mention,
django__django-15098,django/django,hop2,2.0,,2.0,2.0,,0.2515151515151515,1,11,38869,215664,hop2,2.0,hop2,2.0,no_mention,
django__django-15103,django/django,hop0,0.0,0.0,0.0,0.0,0.0,1.0,2,1,38786,215213,hop0,0.0,hop0,0.0,no_mention,
django__django-15104,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.2703703703703703,1,45,38782,215188,hop0,0.0,hop0,0.0,hop0,0.0
django__django-15127,django/django,hop3+,3.0,,3.0,,9.0,0.1966666666666666,2,5,38797,215330,hop3+,3.0,hop3+,3.0,no_mention,
django__django-15128,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3759259259259259,3,18,38881,215690,hop0,0.0,hop0,0.0,no_mention,
django__django-15161,django/django,hop3+,6.0,,6.0,6.0,,0.1428571428571428,1,1,39048,215979,hop3+,6.0,hop3+,6.0,no_mention,
django__django-15252,django/django,hop1,1.0,2.0,2.0,1.0,2.0,0.2828231292517006,1,14,39003,216199,hop1,1.0,hop1,1.0,no_mention,
django__django-15268,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.4166666666666667,2,3,39006,216227,hop1,1.0,hop1,1.0,no_mention,
django__django-15277,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.3239583333333333,1,16,39007,216235,hop1,1.0,hop1,1.0,no_mention,
django__django-15278,django/django,hop2,2.0,,4.0,2.0,3.0,0.2208333333333333,1,8,39006,216227,hop2,2.0,hop2,2.0,no_mention,
django__django-15280,django/django,hop2,2.0,2.0,2.0,2.0,2.0,0.2427170868347338,1,17,39034,215994,hop2,2.0,hop2,2.0,no_mention,
django__django-15315,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.3253968253968254,1,3,39075,216202,hop1,1.0,hop1,1.0,no_mention,
django__django-15368,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4333333333333333,2,9,39137,216619,hop0,0.0,hop0,0.0,no_mention,
django__django-15375,django/django,hop1,1.0,3.0,3.0,1.0,2.0,0.2666666666666666,1,13,39145,216701,hop1,1.0,hop1,1.0,no_mention,
django__django-15380,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3321428571428572,1,14,39147,216711,hop0,0.0,hop0,0.0,hop0,0.0
django__django-15382,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.2714285714285714,1,7,39175,216867,hop1,1.0,hop1,1.0,no_mention,
django__django-15467,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3888888888888889,1,6,39289,216813,hop0,0.0,hop0,0.0,no_mention,
django__django-15499,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.3333333333333333,1,3,39337,217058,hop1,1.0,hop1,1.0,no_mention,
django__django-15503,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.3270833333333333,6,8,39340,217079,hop1,1.0,hop1,1.0,hop1,1.0
django__django-15525,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.2644444444444444,1,30,39360,215953,hop0,0.0,hop0,0.0,hop0,0.0
django__django-15554,django/django,hop2,2.0,,4.0,2.0,4.0,0.2976190476190475,4,7,39389,216046,hop2,2.0,hop2,2.0,no_mention,
django__django-15561,django/django,hop3+,3.0,,4.0,3.0,,0.25,2,1,39447,216462,hop3+,3.0,hop3+,3.0,no_mention,
django__django-15563,django/django,hop2,2.0,,5.0,2.0,9.0,0.2916666666666666,2,8,39462,216534,hop2,2.0,hop2,2.0,no_mention,
django__django-15569,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4861111111111111,1,6,39475,216598,hop0,0.0,hop0,0.0,no_mention,
django__django-15572,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.375,1,4,39464,216551,hop1,1.0,hop1,1.0,no_mention,
django__django-15629,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.2761904761904762,4,7,39579,217082,hop1,1.0,hop1,1.0,no_mention,
django__django-15695,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.2545454545454545,1,11,39689,218172,hop1,1.0,hop1,1.0,no_mention,
django__django-15731,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3685714285714286,2,5,39746,218479,hop0,0.0,hop0,0.0,no_mention,
django__django-15732,django/django,no_mention,,,,,,,5,0,39718,218397,no_mention,,no_mention,,no_mention,
django__django-15741,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4722222222222222,1,3,39738,218464,hop0,0.0,hop0,0.0,no_mention,
django__django-15814,django/django,hop2,2.0,2.0,2.0,2.0,2.0,0.2326086956521739,1,23,39819,219016,hop2,2.0,hop2,2.0,hop2,2.0
django__django-15851,django/django,hop3+,5.0,,6.0,,,0.1666666666666666,1,1,39872,219333,hop3+,5.0,hop3+,5.0,no_mention,
django__django-15863,django/django,hop1,1.0,,3.0,1.0,,0.2791666666666667,1,8,40025,220614,hop1,1.0,hop1,1.0,no_mention,
django__django-15916,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3296296296296296,3,9,39867,219338,hop0,0.0,hop0,0.0,no_mention,
django__django-15930,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.2766666666666666,1,10,39878,219391,hop1,1.0,hop1,1.0,no_mention,
django__django-15957,django/django,hop2,2.0,,2.0,2.0,8.0,0.2833333333333333,3,5,39907,219692,hop2,2.0,hop2,2.0,no_mention,
django__django-15973,django/django,hop2,2.0,,3.0,2.0,,0.2362068965517241,1,29,39924,219856,hop3+,3.0,hop2,2.0,no_mention,
django__django-15987,django/django,no_mention,,,,,,,1,0,39918,219809,no_mention,,no_mention,,no_mention,
django__django-16032,django/django,hop2,2.0,,3.0,2.0,3.0,0.2816666666666666,4,10,39964,220127,hop2,2.0,hop2,2.0,no_mention,
django__django-16082,django/django,hop2,2.0,2.0,2.0,2.0,2.0,0.3333333333333333,1,1,40007,220488,hop2,2.0,hop2,2.0,no_mention,
django__django-16100,django/django,hop0,0.0,0.0,0.0,0.0,0.0,1.0,1,1,40012,220622,hop0,0.0,hop0,0.0,no_mention,
django__django-16116,django/django,hop3+,3.0,,6.0,3.0,14.0,0.25,2,1,40008,220496,hop3+,3.0,hop3+,3.0,no_mention,
django__django-16136,django/django,hop1,1.0,2.0,2.0,1.0,2.0,0.2558608058608058,1,13,40013,220524,hop1,1.0,hop1,1.0,hop3+,5.0
django__django-16139,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.3233333333333333,1,10,40035,220694,hop1,1.0,hop1,1.0,no_mention,
django__django-16145,django/django,hop3+,3.0,,4.0,3.0,,0.225,1,2,40010,220602,hop3+,3.0,hop3+,3.0,no_mention,
django__django-16255,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4011904761904761,1,14,40080,220968,hop0,0.0,hop0,0.0,hop0,0.0
django__django-16256,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4408333333333333,6,20,40088,220996,hop0,0.0,hop0,0.0,hop1,1.0
django__django-16263,django/django,hop2,2.0,,3.0,2.0,4.0,0.2833333333333333,9,5,40137,221322,hop2,2.0,hop2,2.0,no_mention,
django__django-16315,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.5416666666666666,3,4,40179,221636,hop0,0.0,hop0,0.0,no_mention,
django__django-16333,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.2515151515151515,1,11,40189,221698,hop1,1.0,hop1,1.0,no_mention,
django__django-16429,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4479166666666667,1,8,40374,223466,hop0,0.0,hop0,0.0,no_mention,
django__django-16454,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4259259259259259,1,9,40254,219294,hop0,0.0,hop0,0.0,hop2,2.0
django__django-16485,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.4555555555555555,1,3,40227,219154,hop0,0.0,hop0,0.0,no_mention,
django__django-16493,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.26875,1,8,40230,219176,hop1,1.0,hop1,1.0,no_mention,
django__django-16502,django/django,hop3+,3.0,,3.0,,,0.25,2,1,40237,219217,hop3+,3.0,hop3+,3.0,no_mention,
django__django-16527,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.3,1,3,40261,219318,hop1,1.0,hop1,1.0,no_mention,
django__django-16560,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.75,15,2,40327,219867,hop0,0.0,hop0,0.0,no_mention,
django__django-16569,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3288888888888889,1,15,40319,219809,hop0,0.0,hop0,0.0,no_mention,
django__django-16595,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3979166666666667,1,8,40333,219909,hop0,0.0,hop0,0.0,no_mention,
django__django-16612,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.438095238095238,1,7,40340,219960,hop0,0.0,hop0,0.0,no_mention,
django__django-16631,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.6666666666666666,3,3,40394,220245,hop0,0.0,hop0,0.0,no_mention,
django__django-16642,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.4166666666666666,1,2,40409,220363,hop1,1.0,hop1,1.0,no_mention,
django__django-16661,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3190476190476191,1,14,40454,220882,hop0,0.0,hop0,0.0,no_mention,
django__django-16662,django/django,hop3+,4.0,,8.0,4.0,,0.2,1,1,40422,220437,hop3+,6.0,hop3+,4.0,no_mention,
django__django-16667,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.3130952380952381,1,14,40425,220453,hop0,0.0,hop0,0.0,no_mention,
django__django-16801,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.5,2,1,40578,221518,hop1,1.0,hop1,1.0,no_mention,
django__django-16819,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.5,1,2,40570,221494,hop1,1.0,hop1,1.0,no_mention,
django__django-16877,django/django,no_mention,,,,,,,1,0,40709,223287,no_mention,,no_mention,,no_mention,
django__django-16899,django/django,hop3+,3.0,,4.0,3.0,8.0,0.2166666666666666,1,4,40734,223379,hop3+,4.0,hop3+,3.0,no_mention,
django__django-16901,django/django,hop3+,3.0,,3.0,3.0,,0.2291666666666666,2,4,40757,223496,hop3+,3.0,hop2,2.0,no_mention,
django__django-16938,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.2174149659863945,2,35,40740,223414,hop1,1.0,hop1,1.0,hop1,1.0
django__django-16950,django/django,hop3+,3.0,,3.0,3.0,4.0,0.2263888888888889,1,12,40896,224560,hop3+,3.0,hop3+,3.0,no_mention,
django__django-17029,django/django,hop0,0.0,0.0,0.0,0.0,0.0,0.5208333333333334,1,4,40890,224391,hop0,0.0,hop0,0.0,no_mention,
django__django-17084,django/django,hop1,1.0,,4.0,1.0,3.0,0.2814814814814814,1,9,40917,224672,hop1,1.0,hop1,1.0,no_mention,
django__django-17087,django/django,hop3+,3.0,,5.0,3.0,7.0,0.1916666666666666,1,10,40914,224661,hop3+,3.0,hop3+,3.0,no_mention,
django__django-7530,django/django,hop3+,4.0,,6.0,4.0,11.0,0.2,1,1,31017,164168,hop3+,5.0,hop1,1.0,no_mention,
django__django-9296,django/django,hop1,1.0,1.0,1.0,1.0,1.0,0.5,1,2,35094,181335,hop1,1.0,hop1,1.0,no_mention,
matplotlib__matplotlib-13989,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.625,1,2,10805,62318,hop0,0.0,hop0,0.0,hop3+,3.0
matplotlib__matplotlib-14623,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.4166666666666666,6,7,10817,62542,hop0,0.0,hop0,0.0,no_mention,
matplotlib__matplotlib-20488,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.3911111111111111,1,15,10987,62794,hop0,0.0,hop0,0.0,hop2,2.0
matplotlib__matplotlib-20676,matplotlib/matplotlib,hop1,1.0,1.0,1.0,1.0,1.0,0.2666666666666666,1,6,10995,63021,hop1,1.0,hop1,1.0,hop3+,4.0
matplotlib__matplotlib-20826,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.305,1,10,11054,62920,hop0,0.0,hop0,0.0,hop3+,3.0
matplotlib__matplotlib-20859,matplotlib/matplotlib,hop1,1.0,1.0,1.0,1.0,1.0,0.2939393939393939,1,11,11091,63288,hop1,1.0,hop1,1.0,hop2,2.0
matplotlib__matplotlib-21568,matplotlib/matplotlib,hop3+,3.0,,,3.0,7.0,0.2277777777777777,1,6,11338,64730,hop3+,4.0,hop3+,3.0,no_mention,
matplotlib__matplotlib-22719,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.2805555555555555,2,36,11435,65416,hop0,0.0,hop0,0.0,hop3+,3.0
matplotlib__matplotlib-22865,matplotlib/matplotlib,hop2,2.0,,,2.0,8.0,0.2537037037037037,1,9,11466,65707,hop2,2.0,hop2,2.0,no_mention,
matplotlib__matplotlib-22871,matplotlib/matplotlib,hop1,1.0,1.0,1.0,1.0,1.0,0.3090909090909091,1,11,11472,65718,hop1,1.0,hop1,1.0,no_mention,
matplotlib__matplotlib-23299,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.3351851851851852,1,9,11527,66574,hop0,0.0,hop0,0.0,hop0,0.0
matplotlib__matplotlib-23314,matplotlib/matplotlib,hop2,2.0,2.0,2.0,2.0,2.0,0.2694444444444444,1,6,11506,66085,hop2,2.0,hop2,2.0,no_mention,
matplotlib__matplotlib-23412,matplotlib/matplotlib,hop2,2.0,3.0,3.0,2.0,2.0,0.2303030303030303,1,11,11527,66566,hop2,2.0,hop2,2.0,no_mention,
matplotlib__matplotlib-23476,matplotlib/matplotlib,hop2,2.0,2.0,2.0,2.0,2.0,0.2538461538461538,1,13,11533,66764,hop2,2.0,hop2,2.0,hop3+,3.0
matplotlib__matplotlib-24026,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.3491228070175438,2,19,11625,67519,hop0,0.0,hop0,0.0,hop0,0.0
matplotlib__matplotlib-24149,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.361764705882353,1,17,11626,67613,hop0,0.0,hop0,0.0,hop1,1.0
matplotlib__matplotlib-24177,matplotlib/matplotlib,hop2,2.0,2.0,2.0,2.0,2.0,0.2625,1,12,11631,67656,hop2,2.0,hop2,2.0,hop2,2.0
matplotlib__matplotlib-24570,matplotlib/matplotlib,hop2,2.0,2.0,2.0,2.0,2.0,0.2863636363636364,1,11,11616,67655,hop2,2.0,hop2,2.0,hop2,2.0
matplotlib__matplotlib-24627,matplotlib/matplotlib,hop1,1.0,2.0,2.0,1.0,2.0,0.3020833333333333,1,8,11613,67670,hop1,1.0,hop1,1.0,hop3+,3.0
matplotlib__matplotlib-24637,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.3680555555555555,2,12,11651,68040,hop0,0.0,hop0,0.0,no_mention,
matplotlib__matplotlib-24870,matplotlib/matplotlib,hop2,2.0,,,2.0,6.0,0.3055555555555555,4,3,11700,68491,hop2,2.0,hop2,2.0,no_mention,
matplotlib__matplotlib-24970,matplotlib/matplotlib,hop2,2.0,2.0,2.0,2.0,2.0,0.2583333333333333,1,4,11691,68574,hop2,2.0,hop2,2.0,no_mention,
matplotlib__matplotlib-25122,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.75,1,2,11713,68760,hop0,0.0,hop0,0.0,hop0,0.0
matplotlib__matplotlib-25287,matplotlib/matplotlib,hop1,1.0,2.0,2.0,1.0,2.0,0.3104166666666667,4,8,11731,68942,hop1,1.0,hop1,1.0,no_mention,
matplotlib__matplotlib-25311,matplotlib/matplotlib,hop3+,3.0,,,3.0,5.0,0.2357142857142857,2,7,11732,68952,hop3+,3.0,hop2,2.0,hop3+,4.0
matplotlib__matplotlib-25332,matplotlib/matplotlib,hop3+,3.0,,5.0,3.0,,0.25,1,6,11733,68956,hop3+,3.0,hop3+,3.0,hop3+,3.0
matplotlib__matplotlib-25479,matplotlib/matplotlib,hop1,1.0,2.0,2.0,1.0,2.0,0.2701754385964912,2,19,11658,68676,hop1,1.0,hop1,1.0,no_mention,
matplotlib__matplotlib-25775,matplotlib/matplotlib,hop1,1.0,1.0,1.0,1.0,1.0,0.5,9,2,11686,68964,hop1,1.0,hop1,1.0,hop1,1.0
matplotlib__matplotlib-25960,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.4166666666666666,1,7,11735,69249,hop0,0.0,hop0,0.0,hop0,0.0
matplotlib__matplotlib-26113,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.3928571428571428,1,7,11722,69124,hop0,0.0,hop0,0.0,hop0,0.0
matplotlib__matplotlib-26208,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.3944444444444444,2,6,11741,69251,hop0,0.0,hop0,0.0,no_mention,
matplotlib__matplotlib-26291,matplotlib/matplotlib,hop1,1.0,1.0,1.0,1.0,1.0,0.2685267857142857,1,32,11769,69333,hop1,1.0,hop1,1.0,hop3+,3.0
matplotlib__matplotlib-26342,matplotlib/matplotlib,hop0,0.0,0.0,0.0,0.0,0.0,0.5208333333333334,3,4,11797,69471,hop0,0.0,hop0,0.0,hop2,2.0
matplotlib__matplotlib-26466,matplotlib/matplotlib,hop3+,3.0,,3.0,3.0,5.0,0.2428571428571428,5,7,11813,69898,hop3+,3.0,hop2,2.0,no_mention,
mwaskom__seaborn-3069,mwaskom/seaborn,hop0,0.0,0.0,0.0,0.0,0.0,0.611111111111111,3,3,2790,11261,hop0,0.0,hop0,0.0,hop0,0.0
mwaskom__seaborn-3187,mwaskom/seaborn,hop2,2.0,2.0,2.0,2.0,2.0,0.2595238095238095,2,7,2846,11469,hop2,2.0,hop2,2.0,hop3+,3.0
pallets__flask-5014,pallets/flask,hop3+,4.0,,5.0,4.0,4.0,0.2,1,1,1629,5663,hop3+,4.0,hop3+,4.0,no_mention,
psf__requests-1142,psf/requests,hop3+,3.0,,5.0,3.0,,0.225,1,2,584,2068,hop3+,3.0,hop3+,3.0,no_mention,
psf__requests-1724,psf/requests,hop0,0.0,0.0,0.0,0.0,0.0,0.5151515151515151,2,11,744,2812,hop0,0.0,hop0,0.0,hop0,0.0
psf__requests-1766,psf/requests,no_mention,,,,,,,1,0,754,2850,no_mention,,no_mention,,no_mention,
psf__requests-1921,psf/requests,hop2,2.0,2.0,2.0,2.0,2.0,0.3333333333333333,1,2,803,3066,hop2,2.0,hop2,2.0,no_mention,
psf__requests-2317,psf/requests,hop0,0.0,0.0,0.0,0.0,0.0,1.0,2,1,888,3471,hop0,0.0,hop0,0.0,no_mention,
psf__requests-2931,psf/requests,hop1,1.0,,4.0,1.0,,0.3166666666666666,2,3,996,4006,hop1,1.0,hop1,1.0,no_mention,
psf__requests-5414,psf/requests,hop2,2.0,2.0,2.0,2.0,2.0,0.2916666666666666,1,2,743,3163,hop2,2.0,hop2,2.0,no_mention,
psf__requests-6028,psf/requests,hop3+,3.0,,4.0,3.0,,0.25,1,1,743,3163,hop3+,4.0,hop3+,3.0,no_mention,
pydata__xarray-2905,pydata/xarray,hop1,1.0,1.0,1.0,1.0,1.0,0.325,1,10,5113,43847,hop1,1.0,hop1,1.0,hop2,2.0
pydata__xarray-3095,pydata/xarray,hop0,0.0,0.0,0.0,0.0,0.0,0.4833333333333333,10,5,4167,31116,hop0,0.0,hop0,0.0,no_mention,
pydata__xarray-3151,pydata/xarray,hop0,0.0,0.0,0.0,0.0,0.0,0.4583333333333333,1,4,4164,31095,hop0,0.0,hop0,0.0,hop0,0.0
pydata__xarray-3305,pydata/xarray,hop0,0.0,0.0,0.0,0.0,0.0,0.4583333333333333,2,4,4325,32199,hop0,0.0,hop0,0.0,hop3+,5.0
pydata__xarray-3677,pydata/xarray,hop0,0.0,0.0,0.0,0.0,0.0,0.4033333333333333,1,10,4619,36141,hop0,0.0,hop0,0.0,hop0,0.0
pydata__xarray-3993,pydata/xarray,hop0,0.0,0.0,0.0,0.0,0.0,0.5833333333333334,2,4,5078,43542,hop0,0.0,hop0,0.0,no_mention,
pydata__xarray-4075,pydata/xarray,hop1,1.0,2.0,2.0,1.0,2.0,0.30625,1,8,4788,38710,hop1,1.0,hop1,1.0,hop2,2.0
pydata__xarray-4094,pydata/xarray,hop0,0.0,0.0,0.0,0.0,0.0,0.4452380952380952,1,7,4837,38935,hop0,0.0,hop0,0.0,no_mention,
pydata__xarray-4356,pydata/xarray,hop1,1.0,1.0,1.0,1.0,1.0,0.375,1,4,4902,40903,hop1,1.0,hop1,1.0,hop1,1.0
pydata__xarray-4629,pydata/xarray,hop1,1.0,1.0,1.0,1.0,1.0,0.3333333333333333,1,5,4988,42121,hop1,1.0,hop1,1.0,no_mention,
pydata__xarray-4687,pydata/xarray,hop0,0.0,0.0,0.0,0.0,0.0,0.3928571428571428,1,7,5891,49340,hop0,0.0,hop0,0.0,hop0,0.0
pydata__xarray-4695,pydata/xarray,hop2,2.0,3.0,3.0,2.0,3.0,0.2694444444444444,1,6,5011,42227,hop2,2.0,hop2,2.0,hop3+,3.0
pydata__xarray-4966,pydata/xarray,hop2,2.0,2.0,2.0,2.0,2.0,0.2666666666666666,1,7,5145,44194,hop2,2.0,hop1,1.0,no_mention,
pydata__xarray-6461,pydata/xarray,hop0,0.0,0.0,0.0,0.0,0.0,0.5416666666666666,1,4,6112,51431,hop0,0.0,hop0,0.0,hop0,0.0
pydata__xarray-6599,pydata/xarray,hop2,2.0,3.0,3.0,2.0,3.0,0.2791666666666667,1,4,6125,51761,hop2,2.0,hop2,2.0,hop2,2.0
pydata__xarray-6721,pydata/xarray,hop0,0.0,0.0,0.0,0.0,0.0,0.273170731707317,1,41,6198,52007,hop0,0.0,hop0,0.0,hop1,1.0
pydata__xarray-6744,pydata/xarray,hop1,1.0,1.0,1.0,1.0,1.0,0.3333333333333333,1,6,6218,52652,hop1,1.0,hop1,1.0,no_mention,
pydata__xarray-6938,pydata/xarray,hop0,0.0,0.0,0.0,0.0,0.0,0.4523809523809524,9,7,6265,52915,hop0,0.0,hop0,0.0,hop0,0.0
pydata__xarray-6992,pydata/xarray,hop0,0.0,0.0,0.0,0.0,0.0,0.5357142857142857,3,7,6282,53302,hop0,0.0,hop0,0.0,hop2,2.0
pydata__xarray-7229,pydata/xarray,hop0,0.0,0.0,0.0,0.0,0.0,0.4066666666666666,2,5,6448,54609,hop0,0.0,hop0,0.0,hop0,0.0
pydata__xarray-7233,pydata/xarray,hop0,0.0,0.0,0.0,0.0,0.0,0.4111111111111111,1,9,6416,54436,hop0,0.0,hop0,0.0,hop0,0.0
pydata__xarray-7393,pydata/xarray,hop3+,3.0,4.0,3.0,3.0,3.0,0.2166666666666666,1,6,6469,54784,hop3+,3.0,hop3+,3.0,no_mention,
pylint-dev__pylint-4551,pylint-dev/pylint,unreachable,,,,,,0.0,7,1,6682,17417,unreachable,,unreachable,,no_mention,
pylint-dev__pylint-4604,pylint-dev/pylint,no_mention,,,,,,,2,0,6703,17455,no_mention,,no_mention,,no_mention,
pylint-dev__pylint-4661,pylint-dev/pylint,no_mention,,,,,,,1,0,6834,17953,no_mention,,no_mention,,no_mention,
pylint-dev__pylint-4970,pylint-dev/pylint,no_mention,,,,,,,1,0,6983,17639,no_mention,,no_mention,,no_mention,
pylint-dev__pylint-6386,pylint-dev/pylint,no_mention,,,,,,,6,0,8824,20414,no_mention,,no_mention,,no_mention,
pylint-dev__pylint-6528,pylint-dev/pylint,hop3+,3.0,,3.0,3.0,3.0,0.25,4,1,9074,20942,hop3+,3.0,hop3+,3.0,hop3+,3.0
pylint-dev__pylint-6903,pylint-dev/pylint,hop0,0.0,0.0,0.0,0.0,0.0,0.3729166666666667,1,8,9676,21453,hop0,0.0,hop0,0.0,hop3+,3.0
pylint-dev__pylint-7080,pylint-dev/pylint,hop3+,4.0,,5.0,4.0,,0.2,1,2,9992,22149,hop3+,4.0,hop3+,4.0,no_mention,
pylint-dev__pylint-7277,pylint-dev/pylint,hop1,1.0,1.0,1.0,1.0,1.0,0.2333333333333333,1,3,10084,22350,hop1,1.0,hop1,1.0,unreachable,
pylint-dev__pylint-8898,pylint-dev/pylint,hop0,0.0,0.0,0.0,0.0,0.0,0.43,3,15,11117,24900,hop0,0.0,hop0,0.0,hop0,0.0
pytest-dev__pytest-10051,pytest-dev/pytest,hop0,0.0,0.0,0.0,0.0,0.0,0.548611111111111,3,6,5603,28876,hop0,0.0,hop0,0.0,hop0,0.0
pytest-dev__pytest-10081,pytest-dev/pytest,hop2,2.0,,,2.0,,0.1989795918367347,1,7,5603,28876,hop3+,3.0,hop2,2.0,hop2,2.0
pytest-dev__pytest-10356,pytest-dev/pytest,hop3+,4.0,,,4.0,,0.1430059523809523,2,8,5626,28664,hop3+,4.0,hop3+,4.0,hop3+,4.0
pytest-dev__pytest-5262,pytest-dev/pytest,hop0,0.0,0.0,0.0,0.0,0.0,0.2951851851851852,1,15,4525,19556,hop0,0.0,hop0,0.0,hop3+,3.0
pytest-dev__pytest-5631,pytest-dev/pytest,hop0,0.0,0.0,0.0,0.0,0.0,0.3863636363636363,1,11,4575,20115,hop0,0.0,hop0,0.0,no_mention,
pytest-dev__pytest-5787,pytest-dev/pytest,hop3+,3.0,,,3.0,,0.125,5,2,4619,20912,hop3+,3.0,hop3+,3.0,no_mention,
pytest-dev__pytest-5809,pytest-dev/pytest,hop1,1.0,1.0,1.0,1.0,1.0,0.3,1,5,4585,20069,hop1,1.0,hop1,1.0,hop3+,3.0
pytest-dev__pytest-5840,pytest-dev/pytest,hop3+,3.0,,,3.0,,0.25,6,1,4633,20987,hop3+,3.0,hop3+,3.0,no_mention,
pytest-dev__pytest-6197,pytest-dev/pytest,hop3+,3.0,,,4.0,,0.15,6,3,4666,21220,hop3+,3.0,hop3+,3.0,hop3+,3.0
pytest-dev__pytest-6202,pytest-dev/pytest,hop0,0.0,0.0,0.0,0.0,0.0,0.4095238095238095,1,7,4665,21215,hop0,0.0,hop0,0.0,hop0,0.0
pytest-dev__pytest-7205,pytest-dev/pytest,hop0,0.0,0.0,0.0,0.0,0.0,0.3409523809523809,2,35,4946,24093,hop0,0.0,hop0,0.0,hop3+,3.0
pytest-dev__pytest-7236,pytest-dev/pytest,hop1,1.0,,,1.0,,0.2619047619047619,4,7,4963,24104,hop1,1.0,hop1,1.0,no_mention,
pytest-dev__pytest-7324,pytest-dev/pytest,hop1,1.0,1.0,1.0,1.0,1.0,0.4166666666666666,3,2,5037,24585,hop1,1.0,hop1,1.0,no_mention,
pytest-dev__pytest-7432,pytest-dev/pytest,hop0,0.0,0.0,0.0,0.0,0.0,0.4833333333333333,1,5,5146,25291,hop0,0.0,hop0,0.0,hop0,0.0
pytest-dev__pytest-7490,pytest-dev/pytest,hop1,1.0,,,1.0,,0.219047619047619,3,7,5138,25110,hop1,1.0,hop1,1.0,hop1,1.0
pytest-dev__pytest-7521,pytest-dev/pytest,hop3+,3.0,3.0,3.0,3.0,3.0,0.1891865079365079,1,8,5145,25148,hop3+,3.0,hop3+,3.0,no_mention,
pytest-dev__pytest-7571,pytest-dev/pytest,hop0,0.0,0.0,0.0,0.0,0.0,0.3796296296296296,3,6,5150,25172,hop0,0.0,hop0,0.0,no_mention,
pytest-dev__pytest-7982,pytest-dev/pytest,no_mention,,,,,,,1,0,5244,27690,no_mention,,no_mention,,no_mention,
pytest-dev__pytest-8399,pytest-dev/pytest,hop2,2.0,2.0,2.0,2.0,2.0,0.1111111111111111,5,3,5418,27764,hop2,2.0,hop2,2.0,no_mention,
scikit-learn__scikit-learn-10297,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.6,3,2,7720,42888,hop0,0.0,hop0,0.0,no_mention,
scikit-learn__scikit-learn-10844,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.475,1,4,7798,43512,hop0,0.0,hop0,0.0,no_mention,
scikit-learn__scikit-learn-10908,scikit-learn/scikit-learn,hop1,1.0,1.0,1.0,1.0,1.0,0.3333333333333333,1,4,7798,43467,hop1,1.0,hop1,1.0,hop1,1.0
scikit-learn__scikit-learn-11310,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.5208333333333334,4,4,7961,44871,hop0,0.0,hop0,0.0,no_mention,
scikit-learn__scikit-learn-11578,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.3666666666666666,1,14,7723,43984,hop0,0.0,hop0,0.0,hop0,0.0
scikit-learn__scikit-learn-12585,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.5833333333333334,1,4,8489,48049,hop0,0.0,hop0,0.0,hop0,0.0
scikit-learn__scikit-learn-12682,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.625,16,4,8319,46078,hop0,0.0,hop0,0.0,hop0,0.0
scikit-learn__scikit-learn-12973,scikit-learn/scikit-learn,hop1,1.0,1.0,1.0,1.0,1.0,0.3444444444444444,1,3,8518,48197,hop1,1.0,hop1,1.0,hop1,1.0
scikit-learn__scikit-learn-13124,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.75,2,2,8562,48343,hop0,0.0,hop0,0.0,no_mention,
scikit-learn__scikit-learn-13135,scikit-learn/scikit-learn,hop1,1.0,1.0,1.0,1.0,1.0,0.3333333333333333,1,5,8569,48422,hop1,1.0,hop1,1.0,hop1,1.0
scikit-learn__scikit-learn-13142,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.4583333333333333,1,4,8568,48429,hop0,0.0,hop0,0.0,hop3+,3.0
scikit-learn__scikit-learn-13328,scikit-learn/scikit-learn,hop1,1.0,1.0,1.0,1.0,1.0,0.2756410256410256,1,13,8824,49826,hop1,1.0,hop1,1.0,hop1,1.0
scikit-learn__scikit-learn-13439,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.44,1,5,8840,49911,hop0,0.0,hop0,0.0,no_mention,
scikit-learn__scikit-learn-13496,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.4875,2,4,8851,49915,hop0,0.0,hop0,0.0,hop0,0.0
scikit-learn__scikit-learn-13779,scikit-learn/scikit-learn,hop2,2.0,2.0,2.0,2.0,2.0,0.3,1,5,8312,46475,hop2,2.0,hop2,2.0,no_mention,
scikit-learn__scikit-learn-14053,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.4583333333333333,1,4,8287,46214,hop0,0.0,hop0,0.0,hop0,0.0
scikit-learn__scikit-learn-14087,scikit-learn/scikit-learn,hop1,1.0,1.0,1.0,1.0,1.0,0.4166666666666666,1,2,8284,46176,hop1,1.0,hop1,1.0,no_mention,
scikit-learn__scikit-learn-14141,scikit-learn/scikit-learn,hop1,1.0,2.0,2.0,1.0,2.0,0.5,1,1,8302,46073,hop1,1.0,hop1,1.0,no_mention,
scikit-learn__scikit-learn-14496,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.6333333333333333,4,5,8424,46391,hop0,0.0,hop0,0.0,hop0,0.0
scikit-learn__scikit-learn-14629,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.4023809523809523,2,7,8486,46832,hop0,0.0,hop0,0.0,hop0,0.0
scikit-learn__scikit-learn-14710,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.3324074074074074,1,18,8515,47044,hop0,0.0,hop0,0.0,no_mention,
scikit-learn__scikit-learn-14894,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.4666666666666667,1,4,8818,48588,hop0,0.0,hop0,0.0,hop0,0.0
scikit-learn__scikit-learn-14983,scikit-learn/scikit-learn,hop1,1.0,1.0,1.0,1.0,1.0,0.5,2,2,8603,47250,hop1,1.0,hop1,1.0,hop1,1.0
scikit-learn__scikit-learn-15100,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.5111111111111111,1,3,8785,48386,hop0,0.0,hop0,0.0,hop2,2.0
scikit-learn__scikit-learn-25102,scikit-learn/scikit-learn,hop2,2.0,,2.0,2.0,3.0,0.28125,4,8,11395,68088,hop2,2.0,hop2,2.0,hop2,2.0
scikit-learn__scikit-learn-25232,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.75,3,2,11358,67649,hop0,0.0,hop0,0.0,hop0,0.0
scikit-learn__scikit-learn-25747,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.3597222222222222,1,12,11415,68247,hop0,0.0,hop0,0.0,no_mention,
scikit-learn__scikit-learn-25931,scikit-learn/scikit-learn,hop1,1.0,1.0,1.0,1.0,1.0,0.4166666666666666,2,2,11411,68627,hop1,1.0,hop1,1.0,hop1,1.0
scikit-learn__scikit-learn-25973,scikit-learn/scikit-learn,hop1,1.0,1.0,1.0,1.0,1.0,0.2976190476190476,3,7,11436,68755,hop1,1.0,hop1,1.0,no_mention,
scikit-learn__scikit-learn-26194,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.4361111111111111,1,6,11480,69520,hop0,0.0,hop0,0.0,hop0,0.0
scikit-learn__scikit-learn-26323,scikit-learn/scikit-learn,hop0,0.0,0.0,0.0,0.0,0.0,0.4361111111111111,1,6,11821,72173,hop0,0.0,hop0,0.0,hop1,1.0
scikit-learn__scikit-learn-9288,scikit-learn/scikit-learn,hop2,2.0,2.0,2.0,2.0,2.0,0.2916666666666666,1,4,8470,46716,hop2,2.0,hop2,2.0,hop2,2.0
sphinx-doc__sphinx-10323,sphinx-doc/sphinx,hop2,2.0,,4.0,2.0,7.0,0.3055555555555555,1,3,7712,58735,hop3+,3.0,hop2,2.0,hop2,2.0
sphinx-doc__sphinx-10435,sphinx-doc/sphinx,hop2,2.0,,3.0,2.0,,0.244047619047619,1,4,7718,59391,hop2,2.0,hop2,2.0,hop2,2.0
sphinx-doc__sphinx-10449,sphinx-doc/sphinx,hop2,2.0,,2.0,2.0,,0.25,2,9,7717,59376,hop2,2.0,hop2,2.0,hop2,2.0
sphinx-doc__sphinx-10466,sphinx-doc/sphinx,hop1,1.0,2.0,2.0,1.0,2.0,0.2714285714285714,1,7,7724,59405,hop1,1.0,hop1,1.0,hop1,1.0
sphinx-doc__sphinx-10614,sphinx-doc/sphinx,hop2,2.0,2.0,2.0,2.0,2.0,0.2472222222222222,1,6,7738,59138,hop2,2.0,hop2,2.0,hop2,2.0
sphinx-doc__sphinx-10673,sphinx-doc/sphinx,hop1,1.0,,2.0,1.0,,0.5,6,1,7769,60304,hop1,1.0,hop1,1.0,no_mention,
sphinx-doc__sphinx-11445,sphinx-doc/sphinx,hop1,1.0,1.0,1.0,1.0,1.0,0.3333333333333333,2,3,7638,58618,hop1,1.0,hop1,1.0,hop3+,3.0
sphinx-doc__sphinx-11510,sphinx-doc/sphinx,hop2,2.0,,2.0,2.0,7.0,0.2444444444444444,2,9,7776,59181,hop2,2.0,hop2,2.0,hop2,2.0
sphinx-doc__sphinx-7440,sphinx-doc/sphinx,hop2,2.0,,3.0,2.0,,0.3333333333333333,2,1,6794,49352,hop2,2.0,hop2,2.0,no_mention,
sphinx-doc__sphinx-7454,sphinx-doc/sphinx,hop2,2.0,,4.0,2.0,9.0,0.2375,1,4,6795,49354,hop2,2.0,hop2,2.0,hop3+,4.0
sphinx-doc__sphinx-7462,sphinx-doc/sphinx,hop0,0.0,0.0,0.0,0.0,0.0,0.3685714285714285,2,5,6795,49354,hop0,0.0,hop0,0.0,hop0,0.0
sphinx-doc__sphinx-7590,sphinx-doc/sphinx,hop0,0.0,0.0,0.0,0.0,0.0,1.0,9,1,6881,49431,hop0,0.0,hop0,0.0,no_mention,
sphinx-doc__sphinx-7748,sphinx-doc/sphinx,no_mention,,,,,,,5,0,7011,50649,no_mention,,no_mention,,no_mention,
sphinx-doc__sphinx-7757,sphinx-doc/sphinx,hop3+,6.0,,6.0,6.0,,0.1428571428571428,1,1,7011,50649,hop3+,6.0,hop3+,6.0,no_mention,
sphinx-doc__sphinx-7889,sphinx-doc/sphinx,hop1,1.0,3.0,3.0,1.0,3.0,0.3055555555555555,1,3,7067,51483,hop1,1.0,hop1,1.0,hop1,1.0
sphinx-doc__sphinx-7910,sphinx-doc/sphinx,no_mention,,,,,,,2,0,7087,51690,no_mention,,no_mention,,no_mention,
sphinx-doc__sphinx-7985,sphinx-doc/sphinx,hop3+,3.0,,3.0,3.0,,0.225,2,2,7120,51935,hop3+,3.0,hop3+,3.0,hop3+,4.0
sphinx-doc__sphinx-8035,sphinx-doc/sphinx,no_mention,,,,,,,7,0,7152,52088,no_mention,,no_mention,,no_mention,
sphinx-doc__sphinx-8056,sphinx-doc/sphinx,hop3+,3.0,,5.0,3.0,,0.225,2,2,7168,52185,hop3+,5.0,hop3+,3.0,no_mention,
sphinx-doc__sphinx-8120,sphinx-doc/sphinx,hop2,2.0,,2.0,2.0,,0.2857142857142857,3,7,7210,52451,hop2,2.0,hop2,2.0,hop2,2.0
sphinx-doc__sphinx-8265,sphinx-doc/sphinx,no_mention,,,,,,,2,0,7209,52440,no_mention,,no_mention,,no_mention,
sphinx-doc__sphinx-8269,sphinx-doc/sphinx,hop3+,3.0,,6.0,3.0,,0.125,1,3,7199,52423,hop3+,4.0,hop3+,3.0,unreachable,
sphinx-doc__sphinx-8459,sphinx-doc/sphinx,hop3+,3.0,,3.0,3.0,,0.2222222222222222,1,3,7323,52994,hop3+,3.0,hop3+,3.0,hop3+,3.0
sphinx-doc__sphinx-8475,sphinx-doc/sphinx,no_mention,,,,,,,2,0,7337,53056,no_mention,,no_mention,,no_mention,
sphinx-doc__sphinx-8548,sphinx-doc/sphinx,no_mention,,,,,,,3,0,7405,53413,no_mention,,no_mention,,no_mention,
sphinx-doc__sphinx-8551,sphinx-doc/sphinx,hop1,1.0,,4.0,1.0,,0.5,2,1,7412,53425,hop1,1.0,hop1,1.0,no_mention,
sphinx-doc__sphinx-8593,sphinx-doc/sphinx,hop2,2.0,,3.0,2.0,,0.2916666666666666,5,2,7423,53493,hop2,2.0,hop2,2.0,hop3+,3.0
sphinx-doc__sphinx-8595,sphinx-doc/sphinx,hop3+,3.0,,5.0,3.0,9.0,0.1482142857142857,1,4,7433,53562,hop3+,3.0,hop3+,3.0,no_mention,
sphinx-doc__sphinx-8621,sphinx-doc/sphinx,no_mention,,,,,,,1,0,7446,53611,no_mention,,no_mention,,no_mention,
sphinx-doc__sphinx-8638,sphinx-doc/sphinx,hop3+,5.0,,5.0,6.0,,0.1666666666666666,1,1,7331,52677,hop3+,5.0,hop3+,5.0,no_mention,
sphinx-doc__sphinx-8721,sphinx-doc/sphinx,hop3+,4.0,,6.0,4.0,,0.2,1,1,7470,53825,hop3+,4.0,hop3+,4.0,hop3+,4.0
sphinx-doc__sphinx-9229,sphinx-doc/sphinx,hop2,2.0,,2.0,3.0,,0.2566666666666666,3,5,7558,56509,hop2,2.0,hop2,2.0,hop2,2.0
sphinx-doc__sphinx-9230,sphinx-doc/sphinx,no_mention,,,,,,,1,0,7571,56566,no_mention,,no_mention,,no_mention,
sphinx-doc__sphinx-9258,sphinx-doc/sphinx,hop3+,4.0,,6.0,4.0,,0.1714285714285714,1,2,7571,56570,hop3+,5.0,hop3+,4.0,hop3+,4.0
sphinx-doc__sphinx-9281,sphinx-doc/sphinx,hop3+,3.0,,4.0,3.0,,0.25,1,1,7573,56583,hop3+,4.0,hop3+,3.0,no_mention,
sphinx-doc__sphinx-9320,sphinx-doc/sphinx,hop2,2.0,,2.0,3.0,11.0,0.3333333333333333,2,1,7584,56665,hop2,2.0,hop2,2.0,no_mention,
sphinx-doc__sphinx-9367,sphinx-doc/sphinx,hop3+,3.0,,3.0,4.0,,0.25,1,1,7584,56668,hop3+,3.0,hop3+,3.0,no_mention,
sphinx-doc__sphinx-9461,sphinx-doc/sphinx,hop3+,5.0,,5.0,5.0,,0.1666666666666666,7,1,7608,57155,hop3+,5.0,hop3+,5.0,hop3+,5.0
sphinx-doc__sphinx-9591,sphinx-doc/sphinx,hop3+,3.0,,4.0,3.0,10.0,0.1944444444444444,1,3,7623,57300,hop3+,3.0,hop3+,3.0,no_mention,
sphinx-doc__sphinx-9602,sphinx-doc/sphinx,hop3+,3.0,,4.0,3.0,8.0,0.1964285714285714,2,2,7623,57301,hop3+,3.0,hop3+,3.0,hop3+,3.0
sphinx-doc__sphinx-9658,sphinx-doc/sphinx,hop3+,3.0,,5.0,3.0,,0.2133333333333333,3,5,7631,57343,hop3+,4.0,hop3+,3.0,hop3+,4.0
sphinx-doc__sphinx-9673,sphinx-doc/sphinx,hop3+,3.0,,5.0,3.0,,0.25,1,1,7631,57331,hop3+,4.0,hop3+,3.0,no_mention,
sphinx-doc__sphinx-9698,sphinx-doc/sphinx,hop3+,3.0,,4.0,3.0,,0.1398809523809523,1,4,7638,57432,hop3+,4.0,hop3+,3.0,hop3+,6.0
sphinx-doc__sphinx-9711,sphinx-doc/sphinx,no_mention,,,,,,,2,0,7639,57436,no_mention,,no_mention,,no_mention,
sympy__sympy-11618,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.6666666666666666,1,3,23527,429765,hop0,0.0,hop0,0.0,hop1,1.0
sympy__sympy-12096,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.3333333333333333,1,4,23805,433818,hop1,1.0,hop1,1.0,hop1,1.0
sympy__sympy-12419,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.275,3,10,24030,436981,hop1,1.0,hop1,1.0,no_mention,
sympy__sympy-12481,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.5,1,1,24043,436692,hop1,1.0,hop1,1.0,hop1,1.0
sympy__sympy-12489,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.6666666666666667,25,5,24185,437657,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-13031,sympy/sympy,hop2,2.0,,4.0,2.0,5.0,0.2916666666666666,2,2,24480,441878,hop3+,3.0,hop2,2.0,no_mention,
sympy__sympy-13091,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.29,56,10,24689,445349,hop1,1.0,hop1,1.0,hop3+,3.0
sympy__sympy-13372,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.4761904761904762,1,7,26734,664356,hop0,0.0,hop0,0.0,hop1,1.0
sympy__sympy-13480,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.3023809523809523,1,7,26798,661455,hop1,1.0,hop1,1.0,hop2,2.0
sympy__sympy-13551,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.3541666666666666,1,4,26827,661925,hop1,1.0,hop1,1.0,no_mention,
sympy__sympy-13615,sympy/sympy,hop1,1.0,3.0,3.0,1.0,2.0,0.4444444444444444,1,3,26918,664302,hop1,1.0,hop1,1.0,no_mention,
sympy__sympy-13647,sympy/sympy,hop2,2.0,3.0,3.0,2.0,3.0,0.2444444444444444,1,3,26927,664454,hop2,2.0,hop2,2.0,no_mention,
sympy__sympy-13757,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,1.0,1,1,26951,664744,hop0,0.0,hop0,0.0,no_mention,
sympy__sympy-13798,sympy/sympy,hop2,2.0,3.0,3.0,2.0,3.0,0.2666666666666666,1,2,26968,666082,hop2,2.0,hop2,2.0,hop2,2.0
sympy__sympy-13852,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.4166666666666667,4,9,27022,669595,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-13877,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.4202898550724637,5,23,27579,688816,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-13878,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.7692982456140351,15,19,27092,671847,hop0,0.0,hop0,0.0,hop1,1.0
sympy__sympy-13974,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.4285714285714285,3,7,27103,672319,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-14248,sympy/sympy,hop2,2.0,3.0,3.0,2.0,3.0,0.3333333333333333,5,2,27817,693999,hop2,2.0,hop2,2.0,no_mention,
sympy__sympy-14531,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.3166666666666666,12,5,27931,697477,hop1,1.0,hop1,1.0,hop3+,3.0
sympy__sympy-14711,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.3566666666666666,1,5,28048,700516,hop1,1.0,hop1,1.0,no_mention,
sympy__sympy-14976,sympy/sympy,hop3+,3.0,,3.0,3.0,7.0,0.19375,1,8,28710,709111,hop3+,3.0,hop3+,3.0,hop3+,4.0
sympy__sympy-15017,sympy/sympy,hop1,1.0,,4.0,1.0,3.0,0.3888888888888888,1,3,38079,956991,hop2,2.0,hop1,1.0,hop2,2.0
sympy__sympy-15345,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.3166666666666666,2,3,38236,958055,hop1,1.0,hop1,1.0,hop3+,4.0
sympy__sympy-15349,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.4523809523809524,1,7,38252,958287,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-15599,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.4045454545454545,3,11,38508,961509,hop0,0.0,hop0,0.0,hop1,1.0
sympy__sympy-15809,sympy/sympy,hop2,2.0,3.0,3.0,3.0,2.0,0.2888888888888889,1,3,38602,965265,hop2,2.0,hop2,2.0,hop2,2.0
sympy__sympy-15875,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.3166666666666666,1,3,38623,965727,hop1,1.0,hop1,1.0,no_mention,
sympy__sympy-15976,sympy/sympy,hop2,2.0,3.0,3.0,2.0,3.0,0.2833333333333333,1,5,38662,966132,hop2,2.0,hop2,2.0,no_mention,
sympy__sympy-16450,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.6666666666666666,1,2,39043,971852,hop0,0.0,hop0,0.0,no_mention,
sympy__sympy-16597,sympy/sympy,hop1,1.0,,2.0,1.0,4.0,0.375,8,2,39147,967470,hop1,1.0,hop1,1.0,no_mention,
sympy__sympy-16766,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.324074074074074,1,9,39229,969206,hop1,1.0,hop1,1.0,hop1,1.0
sympy__sympy-16792,sympy/sympy,hop1,1.0,3.0,3.0,1.0,3.0,0.4583333333333333,1,4,39262,969756,hop1,1.0,hop1,1.0,hop1,1.0
sympy__sympy-16886,sympy/sympy,no_mention,,,,,,,1,0,39333,971151,no_mention,,no_mention,,no_mention,
sympy__sympy-17139,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.2608333333333333,1,20,39700,977403,hop1,1.0,hop1,1.0,hop1,1.0
sympy__sympy-17318,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.5416666666666667,3,10,39917,985768,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-17630,sympy/sympy,hop2,2.0,3.0,3.0,2.0,3.0,0.2228070175438596,1,19,40487,928539,hop2,2.0,hop2,2.0,hop3+,3.0
sympy__sympy-17655,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.4283333333333333,1,10,40497,947804,hop0,0.0,hop0,0.0,hop3+,4.0
sympy__sympy-18189,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,1.0,1,1,40925,960414,hop0,0.0,hop0,0.0,no_mention,
sympy__sympy-18199,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,1.0,2,1,40971,964940,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-18211,sympy/sympy,hop2,2.0,,4.0,2.0,3.0,0.2833333333333333,1,5,40935,965368,hop2,2.0,hop2,2.0,hop2,2.0
sympy__sympy-18698,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.5,2,1,41342,977416,hop1,1.0,hop1,1.0,no_mention,
sympy__sympy-18763,sympy/sympy,hop3+,3.0,,4.0,3.0,6.0,0.2333333333333333,1,3,40758,956013,hop3+,4.0,hop3+,3.0,no_mention,
sympy__sympy-19040,sympy/sympy,hop3+,3.0,,4.0,3.0,,0.225,1,2,41590,983030,hop3+,4.0,hop3+,3.0,no_mention,
sympy__sympy-19346,sympy/sympy,hop1,1.0,2.0,2.0,1.0,2.0,0.2966666666666667,1,5,41776,995385,hop1,1.0,hop1,1.0,hop1,1.0
sympy__sympy-19495,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.3869047619047618,2,14,41911,997793,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-19637,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.5833333333333334,1,3,42027,1003639,hop0,0.0,hop0,0.0,no_mention,
sympy__sympy-19783,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.5,2,2,42374,1016436,hop1,1.0,hop1,1.0,no_mention,
sympy__sympy-19954,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.5333333333333333,1,5,42650,1024494,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-20154,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.6666666666666666,1,2,42772,1019584,hop0,0.0,hop0,0.0,no_mention,
sympy__sympy-20428,sympy/sympy,hop2,2.0,2.0,2.0,2.0,2.0,0.1954285714285714,1,25,42837,1020809,hop2,2.0,hop2,2.0,hop3+,4.0
sympy__sympy-20438,sympy/sympy,hop1,1.0,2.0,1.0,1.0,2.0,0.4166666666666667,6,10,43043,1023252,hop1,1.0,hop1,1.0,hop1,1.0
sympy__sympy-20590,sympy/sympy,hop3+,3.0,,4.0,4.0,3.0,0.25,1,1,42904,1020665,hop3+,3.0,hop3+,3.0,hop3+,3.0
sympy__sympy-20801,sympy/sympy,no_mention,,,,,,,1,0,43206,955943,no_mention,,no_mention,,no_mention,
sympy__sympy-20916,sympy/sympy,no_mention,,,,,,,2,0,43123,929827,no_mention,,no_mention,,no_mention,
sympy__sympy-21379,sympy/sympy,hop2,2.0,,5.0,2.0,3.0,0.2638888888888889,1,12,43666,965733,hop2,2.0,hop2,2.0,hop3+,3.0
sympy__sympy-21596,sympy/sympy,hop1,1.0,,2.0,1.0,,0.4666666666666667,2,5,43825,970335,hop1,1.0,hop1,1.0,no_mention,
sympy__sympy-21612,sympy/sympy,hop3+,3.0,,4.0,3.0,5.0,0.25,1,3,43845,970866,hop3+,3.0,hop2,2.0,hop3+,3.0
sympy__sympy-21847,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.4166666666666666,1,7,44247,980887,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-21930,sympy/sympy,hop2,2.0,3.0,3.0,2.0,3.0,0.2777777777777777,3,3,44398,982846,hop3+,3.0,hop2,2.0,no_mention,
sympy__sympy-22080,sympy/sympy,hop2,2.0,,2.0,2.0,7.0,0.3055555555555555,3,3,44408,984015,hop2,2.0,hop2,2.0,hop3+,3.0
sympy__sympy-22456,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.4333333333333333,2,5,44618,644862,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-22714,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.3125,1,12,44977,649752,hop1,1.0,hop1,1.0,hop1,1.0
sympy__sympy-22914,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.2939393939393939,1,11,45045,650528,hop1,1.0,hop1,1.0,no_mention,
sympy__sympy-23262,sympy/sympy,hop2,2.0,2.0,2.0,2.0,2.0,0.3333333333333333,1,1,45185,652863,hop2,2.0,hop2,2.0,no_mention,
sympy__sympy-23413,sympy/sympy,hop1,1.0,2.0,2.0,1.0,2.0,0.3,1,3,45222,653617,hop1,1.0,hop1,1.0,no_mention,
sympy__sympy-23534,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.3928571428571428,1,7,45263,655147,hop0,0.0,hop0,0.0,hop2,2.0
sympy__sympy-23824,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.4791666666666666,1,4,45387,657721,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-23950,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.4047619047619047,1,7,45412,658590,hop0,0.0,hop0,0.0,hop3+,3.0
sympy__sympy-24066,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.5,1,6,45622,661696,hop0,0.0,hop0,0.0,no_mention,
sympy__sympy-24213,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.3958333333333333,1,8,45677,662683,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-24443,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.5,2,8,35237,432556,hop0,0.0,hop0,0.0,hop0,0.0
sympy__sympy-24539,sympy/sympy,hop0,0.0,0.0,0.0,0.0,0.0,0.4666666666666667,1,5,35263,433188,hop0,0.0,hop0,0.0,hop1,1.0
sympy__sympy-24562,sympy/sympy,hop1,1.0,1.0,1.0,1.0,1.0,0.5,1,1,35274,433421,hop1,1.0,hop1,1.0,no_mention,
sympy__sympy-24661,sympy/sympy,hop2,2.0,2.0,2.0,2.0,2.0,0.2666666666666666,1,2,35376,434593,hop2,2.0,hop2,2.0,hop2,2.0


==> anc/swebench-verified-hop-depth/scripts/c2_depth_model.py <==
"""Paper 2 / C2 (+ C3 refit): does hop depth predict localization failure, and does that survive other depth definitions?

GEE logistic (binomial, exchangeable, clustered by task). Outcome: function Acc@10. Covariates: hop (0..3, 3 = 3+),
tool set, repo (repos with < 40 episodes pooled), number of gold functions, log patch size.
Depth comes from c3_buckets.csv, one fit per variant; tasks a variant puts in no_mention/unreachable are dropped.

  python c2_depth_model.py DATA_DIR VERIFIED_PARQUET > c2_c3_refit.json
"""
import json, math, os, sys
import numpy as np, pandas as pd, statsmodels.api as sm, statsmodels.formula.api as smf

MODELS = {"Qwen3-4B": ["tool_ablation_2b_results.jsonl", "b4_t07_seed1_4b_results.jsonl", "b4_t07_seed2_4b_results.jsonl"],
          "Qwen3-8B": ["step2c_qwen3-8b_results.jsonl"],
          "Gemma-4-E4B": ["final_runs/gemma-e4b/results.jsonl"]}
VARIANTS = ["default", "strict_resolve", "loose_resolve", "strict_mentions"]


def patch_lines(p):
    return sum(1 for l in p.split("\n") if l[:1] in "+-" and not l.startswith(("+++", "---")))


def episodes(data, files, verified):
    rows = [json.loads(l) for f in files for l in open(os.path.join(data, f))]
    d = pd.DataFrame([{"iid": r["instance_id"], "arm": r["arm"], "y": r["func_acc10"],
                       "n_gold": sum(1 for g in r["gold"] if ":" in g)} for r in rows if r.get("func_acc10") is not None])
    d = d[d.n_gold > 0]
    d["log_patch"] = d.iid.map(verified.set_index("instance_id").patch.map(lambda p: math.log(patch_lines(p) + 1)))
    d["repo"] = d.iid.map(verified.set_index("instance_id").repo)
    small = d.repo.value_counts()[lambda s: s < 40].index
    d.loc[d.repo.isin(small), "repo"] = "other"
    return d


def fit(d, controls):
    f = "y ~ hop + C(arm, Treatment('G'))" + (" + C(repo) + n_gold + log_patch" if controls else "")
    m = smf.gee(f, "iid", d, family=sm.families.Binomial(), cov_struct=sm.cov_struct.Exchangeable()).fit()
    lo, hi = m.conf_int().loc["hop"]
    return {"or": round(math.exp(m.params["hop"]), 3), "ci": [round(math.exp(lo), 3), round(math.exp(hi), 3)],
            "p": float(f"{m.pvalues['hop']:.2g}"), "n_ep": len(d), "n_task": d.iid.nunique()}


def selftest():
    assert patch_lines("--- a/x\n+++ b/x\n@@\n-a\n+b\n+c\n d") == 3
    rng = np.random.default_rng(0)
    d = pd.DataFrame({"iid": np.repeat(np.arange(200), 4), "arm": np.tile(list("GETX")[:4], 200)})
    d.loc[d.arm == "X", "arm"] = "ET"
    d["hop"] = np.repeat(rng.integers(0, 4, 200), 4)
    d["y"] = (rng.random(800) < 1 / (1 + np.exp(-(0.5 - 0.7 * d.hop)))).astype(float)
    r = fit(d, False)
    assert r["ci"][0] < math.exp(-0.7) < r["ci"][1], r
    print("selftest OK")


def main():
    if sys.argv[1:] == ["--selftest"]: return selftest()
    data, parquet = sys.argv[1], sys.argv[2]
    verified = pd.read_parquet(parquet)
    c3 = pd.read_csv(os.path.join(data, "c3_buckets.csv")).set_index("instance_id")
    out = {}
    for model, files in MODELS.items():
        base = episodes(data, files, verified)
        for v in VARIANTS:
            b = base.iid.map(c3[f"bucket_{v}"])
            d = base[b.str.startswith("hop")].copy()
            d["hop"] = d.iid.map(c3[f"hop_{v}"]).clip(upper=3)
            out[f"{model}|{v}"] = {"plain": fit(d, False), "controls": fit(d, True)}
            print(model, v, out[f"{model}|{v}"], file=sys.stderr, flush=True)
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/swebench-verified-hop-depth/scripts/c3_robustness.py <==
"""Paper 2 / C3: is the hop-depth bucket robust to measurement choices?

Variants (all else as in hop_depth.py):
  default          MAX_CANDIDATES 5, MAX_MENTION_DEFS 20, all mention patterns
  strict_resolve   MAX_CANDIDATES 1   (a call/base resolves only if the name is unique in the repo)
  loose_resolve    MAX_CANDIDATES 20
  strict_mentions  only `backticked` code and traceback frames count as mentions; MAX_MENTION_DEFS 5

  python c3_robustness.py --selftest
  python c3_robustness.py --data verified.parquet --repos REPOS --out c3_buckets.csv [--workers 8] [--limit N]
"""
import argparse, csv, os, sys
from multiprocessing import Pool

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import hop_depth as hd

FULL_CODEY = list(hd.CODEY)
STRICT_CODEY = [FULL_CODEY[0], FULL_CODEY[2]]   # backticks, traceback "File ..., in func"
VARIANTS = {"default": (5, 20, FULL_CODEY), "strict_resolve": (1, 20, FULL_CODEY),
            "loose_resolve": (20, 20, FULL_CODEY), "strict_mentions": (5, 5, STRICT_CODEY)}


def run_variant(files, inst, cand, mdefs, codey):
    hd.MAX_CANDIDATES, hd.MAX_MENTION_DEFS, hd.CODEY[:] = cand, mdefs, codey
    nodes, edges, by_name, spans = hd.build_graph(files)
    r = hd.depth(nodes, edges, by_name, spans, inst["problem_statement"], inst["patch"])
    return r["bucket"], r.get("min_hop_all")


def one(args):
    inst, repos = args
    out = {"instance_id": inst["instance_id"], "repo": inst["repo"]}
    try:
        files = hd.load_files(os.path.join(repos, inst["repo"].replace("/", "__")), inst["base_commit"])
        cache = {}
        for name, (cand, mdefs, codey) in VARIANTS.items():
            key = (cand, mdefs, tuple(codey))
            if key not in cache: cache[key] = run_variant(files, inst, cand, mdefs, codey)
            out[f"bucket_{name}"], out[f"hop_{name}"] = cache[key]
    except Exception as e:
        out["error"] = f"{type(e).__name__}: {e}"[:200]
    return out


def selftest():
    files = {"pkg/__init__.py": "",
             "pkg/a.py": "def run():\n    return helper()\n\ndef helper():\n    return 1\n\n",
             "pkg/b.py": "def helper():\n    return 2\n"}
    patch = "--- a/pkg/a.py\n+++ b/pkg/a.py\n@@ -5,1 +5,1 @@ def helper():\n-    return 1\n+    return 3\n"
    inst = {"problem_statement": "Calling `run()` gives the wrong value.", "patch": patch}
    # helper is defined twice: strict resolution must not resolve run -> helper by global name,
    # but same-file resolution still applies, so run -> a.helper exists in every variant
    for name, (c, m, cd) in VARIANTS.items():
        b, h = run_variant(files, inst, c, m, cd)
        assert (b, h) == ("hop1", 1), (name, b, h)
    hd.MAX_CANDIDATES, hd.MAX_MENTION_DEFS, hd.CODEY[:] = 5, 20, FULL_CODEY
    print("selftest OK")


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--selftest", action="store_true")
    ap.add_argument("--data"); ap.add_argument("--repos"); ap.add_argument("--out")
    ap.add_argument("--workers", type=int, default=8); ap.add_argument("--limit", type=int)
    a = ap.parse_args()
    if a.selftest: return selftest()
    import pandas as pd
    insts = pd.read_parquet(a.data).sort_values("instance_id").to_dict("records")[: a.limit]
    rows = []
    with Pool(a.workers) as p:
        for i, r in enumerate(p.imap_unordered(one, [(x, a.repos) for x in insts], chunksize=1)):
            rows.append(r)
            if (i + 1) % 25 == 0: print(f"[{i + 1}/{len(insts)}] {r['instance_id']} {r.get('bucket_default')}", flush=True)
    rows.sort(key=lambda r: r["instance_id"])
    keys = list(dict.fromkeys(k for r in rows for k in r))
    with open(a.out, "w", newline="") as f:
        w = csv.DictWriter(f, keys); w.writeheader(); w.writerows(rows)
    print("wrote", a.out, len(rows), "rows; errors", sum(1 for r in rows if r.get("error")))


if __name__ == "__main__":
    main()


==> anc/swebench-verified-hop-depth/scripts/hop_depth.py <==
"""Bucket SWE-bench Verified by code-graph hop depth between issue-mentioned code and the gold-patched code.

Graph (LocAgent-style, 2503.09089 §3.1): file / class / function nodes; contain, import, invoke and inherit edges,
treated as undirected. Difficulty (LocAgent App. C.1.2): shortest hop from each entity mentioned in the issue to the
nearest patched entity. LocAgent extracted mentions with GPT-4o; here extraction is deterministic (see mentions()).

  python hop_depth.py --selftest
  python hop_depth.py --repos ~/gc/paper2/repos --out ~/gc/paper2/hop_depth [--limit N] [--workers 12]
"""
import argparse, ast, collections, csv, json, os, re, subprocess, sys
from multiprocessing import Pool

EDGE_SETS = {"contain": {"contain"}, "c+import": {"contain", "import"}, "c+invoke": {"contain", "invoke"},
             "c+inherit": {"contain", "inherit"}, "all": {"contain", "import", "invoke", "inherit"}}
MAX_CANDIDATES = 5   # ponytail: name-based call/base resolution, ambiguous names (>5 defs) dropped; PyCG/jedi if precision matters
MAX_MENTION_DEFS = 20  # a mentioned name matching more defs than this is too generic to count


def module_of(path):
    p = path[:-3].replace("/", ".")
    return p[:-9] if p.endswith(".__init__") else p


def build_graph(files):
    """files: {path: source}. Returns nodes {id: (kind, short, path, start, end)}, edges [(a, b, type)]."""
    nodes, edges, by_name, spans = {}, [], collections.defaultdict(list), collections.defaultdict(list)
    pending_calls, pending_bases, imports, from_imports = [], [], [], collections.defaultdict(dict)
    mod2file = {module_of(p): p for p in files}
    for path, src in files.items():
        nodes[path] = ("file", os.path.basename(path)[:-3], path, 1, 10**9)
        try:
            tree = ast.parse(src)
        except (SyntaxError, ValueError):
            continue
        local = from_imports[path]  # names bound in this file by from-imports: name -> module

        def walk(body, parent, prefix, cls):
            for n in body:
                if isinstance(n, (ast.FunctionDef, ast.AsyncFunctionDef, ast.ClassDef)):
                    q = f"{prefix}.{n.name}" if prefix else n.name
                    nid = f"{path}:{q}"
                    start = min([n.lineno] + [d.lineno for d in n.decorator_list])
                    kind = "class" if isinstance(n, ast.ClassDef) else "function"
                    nodes[nid] = (kind, n.name, path, start, n.end_lineno)
                    by_name[n.name].append(nid); spans[path].append((start, n.end_lineno, nid))
                    edges.append((parent, nid, "contain"))
                    if kind == "class":
                        for b in n.bases:
                            name = b.id if isinstance(b, ast.Name) else b.attr if isinstance(b, ast.Attribute) else None
                            if name: pending_bases.append((nid, name, path))
                        walk(n.body, nid, q, nid)
                    else:
                        for c in ast.walk(n):
                            if isinstance(c, ast.Call):
                                f = c.func
                                if isinstance(f, ast.Name): pending_calls.append((nid, f.id, path, None))
                                elif isinstance(f, ast.Attribute):
                                    self_call = isinstance(f.value, ast.Name) and f.value.id in ("self", "cls")
                                    pending_calls.append((nid, f.attr, path, cls if self_call else None))
                        walk(n.body, nid, q, cls)
                elif isinstance(n, (ast.If, ast.Try, ast.With, ast.For, ast.While)):
                    walk([x for f in ("body", "orelse", "finalbody") for x in getattr(n, f, [])] +
                         [x for h in getattr(n, "handlers", []) for x in h.body], parent, prefix, cls)
        walk(tree.body, path, "", None)
        for n in ast.walk(tree):
            if isinstance(n, ast.Import):
                for a in n.names: imports.append((path, a.name))
            elif isinstance(n, ast.ImportFrom) and n.module and n.level == 0:
                imports.append((path, n.module))
                for a in n.names:
                    imports.append((path, f"{n.module}.{a.name}")); local[a.asname or a.name] = n.module
            elif isinstance(n, ast.ImportFrom) and n.level:
                pkg = module_of(path).split(".")[: None if path.endswith("__init__.py") else -1]
                m = ".".join(pkg[: len(pkg) - n.level + 1] + ([n.module] if n.module else []))
                imports.append((path, m))
                for a in n.names:
                    imports.append((path, f"{m}.{a.name}")); local[a.asname or a.name] = m

    for src_file, mod in imports:
        while mod and mod not in mod2file: mod = mod.rpartition(".")[0]
        if mod and mod2file[mod] != src_file: edges.append((src_file, mod2file[mod], "import"))

    def resolve(name, path, cls):
        cands = by_name.get(name, [])
        if cls:  # self.x() -> method of the same class first
            own = [c for c in cands if c.startswith(cls + ".")]
            if own: return own
        same = [c for c in cands if nodes[c][2] == path]
        if same: return same
        mod = from_imports[path].get(name)
        if mod:
            imp = [c for c in cands if module_of(nodes[c][2]).startswith(mod)]
            if imp: return imp
        return cands if len(cands) <= MAX_CANDIDATES else []

    for caller, name, path, cls in pending_calls:
        for t in resolve(name, path, cls): edges.append((caller, t, "invoke"))
    for c, name, path in pending_bases:
        for t in resolve(name, path, None):
            if nodes[t][0] == "class": edges.append((c, t, "inherit"))
    return nodes, edges, by_name, spans


def innermost(spans, path, line):
    best = None
    for s, e, nid in spans.get(path, []):
        if s <= line <= e and (best is None or e - s < best[1] - best[0]): best = (s, e, nid)
    return best[2] if best else path


def patch_targets(patch, nodes, spans):
    """Gold patch -> set of innermost enclosing def ids (file id if module-level). Uses old-side line numbers."""
    targets, path, old = set(), None, 0
    for ln in patch.splitlines():
        if ln.startswith("--- "):
            path = ln[6:] if ln.startswith("--- a/") else None
        elif ln.startswith("+++ "):
            continue
        elif ln.startswith("@@"):
            old = int(re.match(r"@@ -(\d+)", ln).group(1))
        elif path is None or path not in nodes:
            continue
        elif ln.startswith("-"):
            targets.add(innermost(spans, path, old)); old += 1
        elif ln.startswith("+"):
            targets.add(innermost(spans, path, max(old - 1, 1)))
        elif ln.startswith(" "):
            old += 1
    return targets


CODEY = [r"`([^`\n]{2,80})`", r"\b([A-Za-z_][\w\.]*)\s*\(", r'File "[^"]*?([\w/]+\.py)", line \d+, in (\w+)',
         r"\b([A-Za-z_]\w*(?:\.[A-Za-z_]\w*)+)\b", r"\b([a-z]+_[a-z_0-9]+)\b", r"\b([A-Z][a-z0-9]+[A-Z]\w*)\b"]


def mentions(text, nodes, by_name):
    """Deterministic code-mention extraction. Returns {mention string: set of node ids}."""
    toks = set()
    for pat in CODEY:
        for m in re.finditer(pat, text):
            for g in m.groups():
                toks.update(re.findall(r"[A-Za-z_][\w/]*\.py|[A-Za-z_]\w*", g or ""))
    files = {p for p, v in nodes.items() if v[0] == "file"}
    out = {}
    for t in toks:
        if t.endswith(".py"):
            hit = {p for p in files if p == t or p.endswith("/" + t)}
        elif len(t) >= 3:
            hit = set(by_name.get(t, []))
            if len(hit) > MAX_MENTION_DEFS: hit = set()
        else:
            hit = set()
        if hit: out[t] = hit
    return out


def bfs(adj, sources):
    dist, frontier = {s: 0 for s in sources}, list(sources)
    while frontier:
        nxt = []
        for u in frontier:
            for v in adj.get(u, ()):
                if v not in dist: dist[v] = dist[u] + 1; nxt.append(v)
        frontier = nxt
    return dist


def depth(nodes, edges, by_name, spans, issue, patch):
    T = patch_targets(patch, nodes, spans)
    M = mentions(issue, nodes, by_name)
    row = {"n_nodes": len(nodes), "n_edges": len(edges), "n_targets": len(T), "n_mentions": len(M),
           "target_files": len({nodes[t][2] for t in T}), "target_kinds": "|".join(sorted({nodes[t][0] for t in T})),
           "mentioned_targets": sum(1 for t in T if any(t in h for h in M.values()))}
    for name, types in EDGE_SETS.items():
        adj = collections.defaultdict(set)
        for a, b, ty in edges:
            if ty in types: adj[a].add(b); adj[b].add(a)
        dist = bfs(adj, T)
        per = [min((dist[n] for n in h if n in dist), default=None) for h in M.values()]
        reach = [d for d in per if d is not None]
        row[f"min_hop_{name}"] = min(reach) if reach else None
        if name == "all":
            row["mean_hop"] = sum(reach) / len(reach) if reach else None
            row["locagent_delta"] = sum(1 / (d + 1) for d in reach) / len(per) if per else None
            row["unreachable_mentions"] = len(per) - len(reach)
    h = row["min_hop_all"]
    row["bucket"] = ("no_mention" if not M or not T else "unreachable" if h is None else
                     f"hop{h}" if h < 3 else "hop3+")
    return row


def load_files(repo, commit):
    names = subprocess.run(["git", "-C", repo, "ls-tree", "-r", "--name-only", commit], check=True,
                           capture_output=True, text=True).stdout.split("\n")
    names = [n for n in names if n.endswith(".py")]
    inp = "".join(f"{commit}:{n}\n" for n in names).encode()
    out = subprocess.run(["git", "-C", repo, "cat-file", "--batch"], input=inp, check=True, capture_output=True).stdout
    files, i = {}, 0
    for n in names:
        j = out.index(b"\n", i); size = int(out[i:j].split()[2]); files[n] = out[j + 1:j + 1 + size].decode("utf-8", "replace")
        i = j + 1 + size + 1
    return files


def one(args):
    inst, repos = args
    repo = os.path.join(repos, inst["repo"].replace("/", "__"))
    try:
        nodes, edges, by_name, spans = build_graph(load_files(repo, inst["base_commit"]))
        row = depth(nodes, edges, by_name, spans, inst["problem_statement"], inst["patch"])
    except Exception as e:  # recorded per instance, counted in the summary
        row = {"bucket": "error", "error": f"{type(e).__name__}: {e}"[:200]}
    return {"instance_id": inst["instance_id"], "repo": inst["repo"], **row}


def selftest():
    files = {"pkg/__init__.py": "",
             "pkg/a.py": "from pkg.b import helper\nclass Base:\n    def run(self):\n        return helper()\n",
             "pkg/b.py": "def helper():\n    return deep()\n\ndef deep():\n    x = 1\n    return x\n",
             "pkg/c.py": "from pkg.a import Base\nclass Child(Base):\n    def go(self):\n        return self.run()\n"}
    nodes, edges, by_name, spans = build_graph(files)
    patch = "--- a/pkg/b.py\n+++ b/pkg/b.py\n@@ -4,3 +4,3 @@ def deep():\n def deep():\n-    x = 1\n+    x = 2\n     return x\n"
    assert patch_targets(patch, nodes, spans) == {"pkg/b.py:deep"}
    assert ("pkg/b.py:helper", "pkg/b.py:deep", "invoke") in edges
    assert ("pkg/c.py:Child", "pkg/a.py:Base", "inherit") in edges
    assert ("pkg/a.py", "pkg/b.py", "import") in edges
    r = depth(nodes, edges, by_name, spans, "Calling `Child.go()` returns the wrong value.", patch)
    # 'go' is too short to count; Child -contain-> go -invoke-> Base.run (unique name) -> helper -> deep
    assert r["min_hop_all"] == 4 and r["bucket"] == "hop3+", r
    assert r["min_hop_contain"] is None, r  # different files, no containment path
    r = depth(nodes, edges, by_name, spans, "`deep` is broken", patch)
    assert r["min_hop_all"] == 0 and r["bucket"] == "hop0" and r["mentioned_targets"] == 1, r
    print("selftest OK")


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--selftest", action="store_true")
    ap.add_argument("--repos"); ap.add_argument("--out"); ap.add_argument("--data")
    ap.add_argument("--limit", type=int); ap.add_argument("--workers", type=int, default=12)
    a = ap.parse_args()
    if a.selftest: return selftest()
    import pandas as pd
    insts = pd.read_parquet(a.data).to_dict("records")[: a.limit]
    os.makedirs(a.out, exist_ok=True)
    with Pool(a.workers) as p:
        rows = []
        for i, r in enumerate(p.imap_unordered(one, [(x, a.repos) for x in insts], chunksize=2)):
            rows.append(r)
            if (i + 1) % 25 == 0: print(f"[{i + 1}/{len(insts)}] last={r['instance_id']} bucket={r['bucket']}", flush=True)
    rows.sort(key=lambda r: r["instance_id"])
    keys = list(dict.fromkeys(k for r in rows for k in r))
    with open(os.path.join(a.out, "hop_depth.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, keys); w.writeheader(); w.writerows(rows)
    df = pd.DataFrame(rows)
    summary = {"n": len(df), "buckets": df.bucket.value_counts().to_dict(),
               "buckets_by_repo": {k: v.bucket.value_counts().to_dict() for k, v in df.groupby("repo")},
               "min_hop_by_edge_set": {k: df[f"min_hop_{k}"].describe().to_dict() for k in EDGE_SETS if f"min_hop_{k}" in df},
               "reachable_by_edge_set": {k: int(df[f"min_hop_{k}"].notna().sum()) for k in EDGE_SETS if f"min_hop_{k}" in df}}
    json.dump(summary, open(os.path.join(a.out, "summary.json"), "w"), indent=1, default=str)
    print(json.dumps(summary, indent=1, default=str))
    errs = (df.bucket == "error").sum()
    if errs > 0.05 * len(df): sys.exit(f"too many errors: {errs}/{len(df)}")


if __name__ == "__main__":
    main()

